Phase diagram of the triangular-lattice Potts antiferromagnet

We study the phase diagram of the triangular-lattice $Q$-state Potts model in the real $(Q,v)$-plane, where $v=e^J-1$ is the temperature variable. Our first goal is to provide an obviously missing feature of this diagram: the position of the antiferromagnetic critical curve. This curve turns out to possess a bifurcation point with two branches emerging from it, entailing important consequences for the global phase diagram. We have obtained accurate numerical estimates for the position of this curve by combining the transfer-matrix approach for strip graphs with toroidal boundary conditions and the recent method of critical polynomials. The second goal of this work is to study the corresponding $A_{p-1}$ RSOS model on the torus, for integer $p=4,5,\ldots,8$. We clarify its relation to the corresponding Potts model, in particular concerning the role of boundary conditions. For certain values of $p$, we identify several new critical points and regimes for the RSOS model and we initiate the study of the flows between the corresponding field theories.

==> anc/triangular.m <==
triangular3 = (q - 3*v^2 - v^3);
(* All subsequent have triangular3 as a factor (omitted) *)

triangular6 = q + 4*v + 3*v^2 + v^3;

triangular24 = q^7 + 24*q^6*v + 272*q^5*v^2 + 3*q^6*v^2 + 
   1904*q^4*v^3 + 88*q^5*v^3 + q^6*v^3 + 9000*q^3*v^4 + 1160*q^4*v^4 + 
   33*q^5*v^4 + 29216*q^2*v^5 + 9024*q^3*v^5 + 560*q^4*v^5 + 6*q^5*v^5 + 
   61440*q*v^6 + 45064*q^2*v^6 + 5928*q^3*v^6 + 187*q^4*v^6 + q^5*v^6 + 
   65536*v^7 + 140608*q*v^7 + 41272*q^2*v^7 + 2872*q^3*v^7 + 51*q^4*v^7 + 
   217088*v^8 + 181944*q*v^8 + 27560*q^2*v^8 + 1121*q^3*v^8 + 9*q^4*v^8 + 
   397088*v^9 + 168400*q*v^9 + 14592*q^2*v^9 + 340*q^3*v^9 + q^4*v^9 + 
   514392*v^10 + 121320*q*v^10 + 6235*q^2*v^10 + 78*q^3*v^10 + 515368*v^11 + 
   70280*q*v^11 + 2141*q^2*v^11 + 12*q^3*v^11 + 414816*v^12 + 33097*q*v^12 + 
   574*q^2*v^12 + q^3*v^12 + 272656*v^13 + 12642*q*v^13 + 114*q^2*v^13 + 
   147003*v^14 + 3863*q*v^14 + 15*q^2*v^14 + 64751*v^15 + 916*q*v^15 + 
   q^2*v^15 + 23023*v^16 + 159*q*v^16 + 6467*v^17 + 18*q*v^17 + 1385*v^18 + 
   q*v^18 + 213*v^19 + 21*v^20 + v^21;

triangular54 = q^17 + 54*q^16*v + 1431*q^15*v^2 + 3*q^16*v^2 + 
   24762*q^14*v^3 + 198*q^15*v^3 + q^16*v^3 + 314001*q^13*v^4 + 
   6183*q^14*v^4 + 63*q^15*v^4 + 3103452*q^12*v^5 + 122796*q^13*v^5 + 
   2079*q^14*v^5 + 6*q^15*v^5 + 24816504*q^11*v^6 + 1751175*q^12*v^6 + 
   46749*q^13*v^6 + 387*q^14*v^6 + q^15*v^6 + 164442564*q^10*v^7 + 
   19143702*q^11*v^7 + 785439*q^12*v^7 + 12528*q^13*v^7 + 81*q^14*v^7 + 
   916998120*q^9*v^8 + 166920048*q^10*v^8 + 10309248*q^11*v^8 + 
   270459*q^12*v^8 + 3240*q^13*v^8 + 9*q^14*v^8 + 4343443300*q^8*v^9 + 
   1190670390*q^9*v^9 + 108604848*q^10*v^9 + 4345974*q^11*v^9 + 
   84585*q^12*v^9 + 630*q^13*v^9 + q^14*v^9 + 17547259860*q^7*v^10 + 
   7061126274*q^8*v^10 + 935466786*q^9*v^10 + 54880704*q^10*v^10 + 
   1614699*q^11*v^10 + 22248*q^12*v^10 + 108*q^13*v^10 + 
   60405206976*q^6*v^11 + 35136107292*q^7*v^11 + 6674070186*q^8*v^11 + 
   561212100*q^9*v^11 + 23939802*q^10*v^11 + 524934*q^11*v^11 + 
   5130*q^12*v^11 + 12*q^13*v^11 + 175937693496*q^5*v^12 + 
   147144841956*q^6*v^12 + 39765718180*q^7*v^12 + 4730023638*q^8*v^12 + 
   285501504*q^9*v^12 + 9239337*q^10*v^12 + 151347*q^11*v^12 + 
   954*q^12*v^12 + q^13*v^12 + 426826372176*q^4*v^13 + 
   516650699376*q^5*v^13 + 198527596668*q^6*v^13 + 33195274596*q^7*v^13 + 
   2796963444*q^8*v^13 + 128294172*q^9*v^13 + 3192417*q^10*v^13 + 
   37638*q^11*v^13 + 144*q^12*v^13 + 837353503872*q^3*v^14 + 
   1501245751104*q^4*v^14 + 828116981244*q^5*v^14 + 194861047722*q^6*v^14 + 
   22788607068*q^7*v^14 + 1450184382*q^8*v^14 + 51812199*q^9*v^14 + 
   979083*q^10*v^14 + 7992*q^11*v^14 + 15*q^12*v^14 + 
   1257370642944*q^2*v^15 + 3511821839904*q^3*v^15 + 2852126597112*q^4*v^15 + 
   955070076384*q^5*v^15 + 155340272314*q^6*v^15 + 13585596066*q^7*v^15 + 
   674928888*q^8*v^15 + 18827172*q^9*v^15 + 264261*q^10*v^15 + 
   1386*q^11*v^15 + q^12*v^15 + 1294101577728*q*v^16 + 
   6267508724736*q^2*v^16 + 7897355845200*q^3*v^16 + 3866144094180*q^4*v^16 + 
   885386988162*q^5*v^16 + 106462269846*q^6*v^16 + 7235384949*q^7*v^16 + 
   284210559*q^8*v^16 + 6130044*q^9*v^16 + 61614*q^10*v^16 + 189*q^11*v^16 + 
   687970713600*v^17 + 7644464501760*q*v^17 + 16666178243328*q^2*v^17 + 
   12593496193128*q^3*v^17 + 4178092729500*q^4*v^17 + 699056816076*q^5*v^17 + 
   64736746002*q^6*v^17 + 3487977828*q^7*v^17 + 108329067*q^8*v^17 + 
   1771866*q^9*v^17 + 12150*q^10*v^17 + 18*q^11*v^17 + 4800204177408*v^18 + 
   24002628914304*q*v^18 + 31289465834400*q^2*v^18 + 
   15912523497660*q^3*v^18 + 3814862024142*q^4*v^18 + 485965716208*q^5*v^18 + 
   35522712405*q^6*v^18 + 1529034297*q^7*v^18 + 37218888*q^8*v^18 + 
   449103*q^9*v^18 + 1953*q^10*v^18 + q^11*v^18 + 17752333330944*v^19 + 
   53044658889696*q*v^19 + 46345808559384*q^2*v^19 + 
   16881681018096*q^3*v^19 + 3044311654878*q^4*v^19 + 303265143666*q^5*v^19 + 
   17734725909*q^6*v^19 + 609320592*q^7*v^19 + 11445678*q^8*v^19 + 
   98064*q^9*v^19 + 243*q^10*v^19 + 46097712997632*v^20 + 
   92211739428024*q*v^20 + 57383240782788*q^2*v^20 + 
   15556763816712*q^3*v^20 + 2167455474804*q^4*v^20 + 171753526134*q^5*v^20 + 
   8079278769*q^6*v^20 + 219992751*q^7*v^20 + 3119175*q^8*v^20 + 
   18009*q^9*v^20 + 21*q^10*v^20 + 93959187455664*v^21 + 
   133611939672456*q*v^21 + 61441332490452*q^2*v^21 + 
   12716772509142*q^3*v^21 + 1394220950368*q^4*v^21 + 88776604146*q^5*v^21 + 
   3357364173*q^6*v^21 + 71556138*q^7*v^21 + 743295*q^8*v^21 + 
   2682*q^9*v^21 + q^10*v^21 + 159339045880800*v^22 + 
   166968329952996*q*v^22 + 58107801537666*q^2*v^22 + 
   9345251330586*q^3*v^22 + 816425171874*q^4*v^22 + 41972976648*q^5*v^22 + 
   1269320373*q^6*v^22 + 20803203*q^7*v^22 + 152091*q^8*v^22 + 306*q^9*v^22 + 
   232714429635600*v^23 + 183854115694116*q*v^23 + 49209504836238*q^2*v^23 + 
   6227226041586*q^3*v^23 + 437080937148*q^4*v^23 + 18150162948*q^5*v^23 + 
   434661795*q^6*v^23 + 5349060*q^7*v^23 + 26055*q^8*v^23 + 24*q^9*v^23 + 
   299216465355684*v^24 + 180908901691986*q*v^24 + 37655542875006*q^2*v^24 + 
   3783423379282*q^3*v^24 + 214358964168*q^4*v^24 + 7165034385*q^5*v^24 + 
   133965747*q^6*v^24 + 1199568*q^7*v^24 + 3600*q^8*v^24 + q^9*v^24 + 
   343678204399680*v^25 + 160575772571460*q*v^25 + 26193939346386*q^2*v^25 + 
   2103062409180*q^3*v^25 + 96335098470*q^4*v^25 + 2573267274*q^5*v^25 + 
   36850383*q^6*v^25 + 230256*q^7*v^25 + 378*q^8*v^25 + 
   356170076901468*v^26 + 129392504187282*q*v^26 + 16631201185344*q^2*v^26 + 
   1071565857729*q^3*v^26 + 39626656065*q^4*v^26 + 836556048*q^5*v^26 + 
   8947764*q^6*v^26 + 36855*q^7*v^26 + 27*q^8*v^26 + 335358866772696*v^27 + 
   95067833657148*q*v^27 + 9663703292338*q^2*v^27 + 500794355802*q^3*v^27 + 
   14881709769*q^4*v^27 + 244516788*q^5*v^27 + 1890336*q^6*v^27 + 
   4734*q^7*v^27 + q^8*v^27 + 288270861262272*v^28 + 63871864885935*q*v^28 + 
   5146817625693*q^2*v^28 + 214558557786*q^3*v^28 + 5082528366*q^4*v^28 + 
   63693675*q^5*v^28 + 340821*q^6*v^28 + 459*q^7*v^28 + 
   226965652610184*v^29 + 39311786701470*q*v^29 + 2514153039147*q^2*v^29 + 
   84129840594*q^3*v^29 + 1570067694*q^4*v^29 + 14618772*q^5*v^29 + 
   51057*q^6*v^29 + 30*q^7*v^29 + 164027585707371*v^30 + 
   22186342114846*q*v^30 + 1126197164802*q^2*v^30 + 30103722798*q^3*v^30 + 
   435595419*q^4*v^30 + 2912799*q^5*v^30 + 6111*q^6*v^30 + q^7*v^30 + 
   108943583745537*v^31 + 11484031967064*q*v^31 + 462105403236*q^2*v^31 + 
   9788985072*q^3*v^31 + 107549919*q^4*v^31 + 493992*q^5*v^31 + 
   549*q^6*v^31 + 66529174085502*v^32 + 5449500875799*q*v^32 + 
   173339300970*q^2*v^32 + 2876424264*q^3*v^32 + 23357169*q^4*v^32 + 
   69390*q^5*v^32 + 33*q^6*v^32 + 37346804689174*v^33 + 
   2368096628124*q*v^33 + 59258492796*q^2*v^33 + 758208942*q^3*v^33 + 
   4394775*q^4*v^33 + 7758*q^5*v^33 + q^6*v^33 + 19255773019167*v^34 + 
   940712077440*q*v^34 + 18384311790*q^2*v^34 + 177619428*q^3*v^34 + 
   702162*q^4*v^34 + 648*q^5*v^34 + 9105618816621*v^35 + 
   340754418288*q*v^35 + 5146658604*q^2*v^35 + 36541440*q^3*v^35 + 
   92664*q^4*v^35 + 36*q^5*v^35 + 3941040854892*v^36 + 112175349168*q*v^36 + 
   1290625290*q^2*v^36 + 6501261*q^3*v^36 + 9702*q^4*v^36 + q^5*v^36 + 
   1557044358048*v^37 + 33414058080*q*v^37 + 287211294*q^2*v^37 + 
   980154*q^3*v^37 + 756*q^4*v^37 + 559645754058*v^38 + 8955817956*q*v^38 + 
   56043675*q^2*v^38 + 121770*q^3*v^38 + 39*q^4*v^38 + 182238023658*v^39 + 
   2144485926*q*v^39 + 9441687*q^2*v^39 + 11970*q^3*v^39 + q^4*v^39 + 
   53489494008*v^40 + 454592088*q*v^40 + 1345464*q^2*v^40 + 873*q^3*v^40 + 
   14063905692*v^41 + 84315852*q*v^41 + 157680*q^2*v^41 + 42*q^3*v^41 + 
   3287366766*v^42 + 13475658*q*v^42 + 14589*q^2*v^42 + q^3*v^42 + 
   676717578*v^43 + 1818450*q*v^43 + 999*q^2*v^43 + 121240368*v^44 + 
   201447*q*v^44 + 45*q^2*v^44 + 18619680*v^45 + 17586*q*v^45 + q^2*v^45 + 
   2402487*v^46 + 1134*q*v^46 + 253341*v^47 + 48*q*v^47 + 20970*v^48 + 
   q*v^48 + 1278*v^49 + 51*v^50 + v^51;

triangular96 = q^31 + 96*q^30*v + 4560*q^29*v^2 + 3*q^30*v^2 + 
   142816*q^28*v^3 + 352*q^29*v^3 + q^30*v^3 + 3315904*q^27*v^4 + 
   19728*q^28*v^4 + 105*q^29*v^4 + 60840576*q^26*v^5 + 710976*q^27*v^5 + 
   5712*q^28*v^5 + 6*q^29*v^5 + 918297952*q^25*v^6 + 18641280*q^26*v^6 + 
   213040*q^27*v^6 + 667*q^28*v^6 + q^29*v^6 + 11718902208*q^24*v^7 + 
   380621184*q^25*v^7 + 6055264*q^26*v^7 + 37056*q^27*v^7 + 123*q^28*v^7 + 
   128976066256*q^23*v^8 + 6318014560*q^24*v^8 + 138174576*q^25*v^8 + 
   1374096*q^26*v^8 + 7713*q^27*v^8 + 9*q^28*v^8 + 1242529910784*q^22*v^9 + 
   87809830912*q^23*v^9 + 2609658592*q^24*v^9 + 38236928*q^25*v^9 + 
   324656*q^26*v^9 + 1036*q^27*v^9 + q^28*v^9 + 10598694539776*q^21*v^10 + 
   1043859429168*q^22*v^10 + 41644265376*q^23*v^10 + 849650480*q^24*v^10 + 
   10236352*q^25*v^10 + 60195*q^26*v^10 + 150*q^27*v^10 + 
   80768200746752*q^20*v^11 + 10785135264832*q^21*v^11 + 
   570264601328*q^22*v^11 + 15649574144*q^23*v^11 + 256558160*q^24*v^11 + 
   2349408*q^25*v^11 + 10821*q^26*v^11 + 12*q^27*v^11 + 
   553794800797376*q^19*v^12 + 98047999949920*q^20*v^12 + 
   6784689554864*q^21*v^12 + 244797904544*q^22*v^12 + 5305186384*q^23*v^12 + 
   69118048*q^24*v^12 + 505273*q^25*v^12 + 1486*q^26*v^12 + q^27*v^12 + 
   3435669403185920*q^18*v^13 + 791879279112256*q^19*v^13 + 
   70850717549536*q^20*v^13 + 3307079175488*q^21*v^13 + 
   92816209536*q^22*v^13 + 1630032960*q^23*v^13 + 17291584*q^24*v^13 + 
   92658*q^25*v^13 + 186*q^26*v^13 + 19370147161747200*q^17*v^14 + 
   5725017589563008*q^18*v^14 + 654936278375552*q^19*v^14 + 
   39060048116720*q^20*v^14 + 1398635553360*q^21*v^14 + 
   31996046544*q^22*v^14 + 464567696*q^23*v^14 + 3865419*q^24*v^14 + 
   15279*q^25*v^14 + 15*q^26*v^14 + 99578847991129344*q^16*v^15 + 
   37271872735405760*q^17*v^15 + 5396970285891808*q^18*v^15 + 
   407127060997632*q^19*v^15 + 18391478804496*q^20*v^15 + 
   535850354080*q^21*v^15 + 10231884688*q^22*v^15 + 121024864*q^23*v^15 + 
   783247*q^24*v^15 + 2044*q^25*v^15 + q^26*v^15 + 
   467912578831854336*q^15*v^16 + 219524779994072704*q^16*v^16 + 
   39876159795488416*q^17*v^16 + 3772515337252448*q^18*v^16 + 
   213122193100760*q^19*v^16 + 7788718103888*q^20*v^16 + 
   190212910768*q^21*v^16 + 3026336784*q^22*v^16 + 28888705*q^23*v^16 + 
   138495*q^24*v^16 + 231*q^25*v^16 + 2012795777524639104*q^14*v^17 + 
   1173813879922262976*q^15*v^17 + 265415435568722816*q^16*v^17 + 
   31260463825086240*q^17*v^17 + 2192946826117888*q^18*v^17 + 
   99463878348128*q^19*v^17 + 3046652575888*q^20*v^17 + 
   62825637888*q^21*v^17 + 827780176*q^22*v^17 + 6215160*q^23*v^17 + 
   21411*q^24*v^17 + 18*q^25*v^17 + 7931843171194258816*q^13*v^18 + 
   5712118747098129856*q^14*v^18 + 1597310393598518144*q^15*v^18 + 
   232743750203606432*q^16*v^18 + 20155420734263824*q^17*v^18 + 
   1125953233865736*q^18*v^18 + 42670413058320*q^19*v^18 + 
   1111401526640*q^20*v^18 + 19321365632*q^21*v^18 + 207695555*q^22*v^18 + 
   1198732*q^23*v^18 + 2737*q^24*v^18 + q^25*v^18 + 
   28628683279598843392*q^12*v^19 + 25335095883242448896*q^13*v^19 + 
   8715511988534247424*q^14*v^19 + 1562798868329449280*q^15*v^19 + 
   166247982219509152*q^16*v^19 + 11374287402849888*q^17*v^19 + 
   528247546838104*q^18*v^19 + 17065752732256*q^19*v^19 + 
   379198814096*q^20*v^19 + 5510313472*q^21*v^19 + 47534281*q^22*v^19 + 
   202728*q^23*v^19 + 285*q^24*v^19 + 94528732788941043712*q^11*v^20 + 
   102469072638334963008*q^12*v^20 + 43194165760980319648*q^13*v^20 + 
   9490795419052740384*q^14*v^20 + 1235151231926077536*q^15*v^20 + 
   103053777528876720*q^16*v^20 + 5826382692324600*q^17*v^20 + 
   230513219983856*q^18*v^20 + 6398709465352*q^19*v^20 + 
   120833774496*q^20*v^20 + 1450895801*q^21*v^20 + 9811356*q^22*v^20 + 
   29622*q^23*v^20 + 21*q^24*v^20 + 284863509785526756224*q^10*v^21 + 
   377716042559985583808*q^11*v^21 + 194607860078742145472*q^12*v^21 + 
   52231021741434997248*q^13*v^21 + 8288958785818003456*q^14*v^21 + 
   840613136528311712*q^15*v^21 + 57590453669127664*q^16*v^21 + 
   2765811896452944*q^17*v^21 + 94349523544880*q^18*v^21 + 
   2251001535552*q^19*v^21 + 35855397216*q^20*v^21 + 350299166*q^21*v^21 + 
   1806916*q^22*v^21 + 3592*q^23*v^21 + q^24*v^21 + 
   780488017816097612416*q^9*v^22 + 1266684676011880900544*q^10*v^22 + 
   796933479713637061760*q^11*v^22 + 260759796690905024192*q^12*v^22 + 
   50344617832416730592*q^13*v^22 + 6190882311077109920*q^14*v^22 + 
   512338804030113920*q^15*v^22 + 29690033826340616*q^16*v^22 + 
   1230207400801048*q^17*v^22 + 36328761349176*q^18*v^22 + 
   741890676592*q^19*v^22 + 9863162187*q^20*v^22 + 76968349*q^21*v^22 + 
   291594*q^22*v^22 + 348*q^23*v^22 + 1933210511590699607040*q^8*v^23 + 
   3851963425540698934912*q^9*v^23 + 2962166980166983678272*q^10*v^23 + 
   1181046474899562903808*q^11*v^23 + 277056935550997082336*q^12*v^23 + 
   41247061832195025056*q^13*v^23 + 4114954630003454752*q^14*v^23 + 
   286625521285012256*q^15*v^23 + 14309407256371528*q^16*v^23 + 
   515299690775232*q^17*v^23 + 13159775706760*q^18*v^23 + 
   228414735328*q^19*v^23 + 2501798387*q^20*v^23 + 15232104*q^21*v^23 + 
   40398*q^22*v^23 + 24*q^23*v^23 + 4293321992848201254912*q^7*v^24 + 
   10566944582667732589056*q^8*v^24 + 9964963074826380944640*q^9*v^24 + 
   4847610266541711371072*q^10*v^24 + 1381755129130714364512*q^11*v^24 + 
   248895715849824475328*q^12*v^24 + 29901567607968888032*q^13*v^24 + 
   2497691502340927552*q^14*v^24 + 149437492197376016*q^15*v^24 + 
   6492911523440696*q^16*v^24 + 203591085561016*q^17*v^24 + 
   4477501485456*q^18*v^24 + 65445756289*q^19*v^24 + 581204277*q^20*v^24 + 
   2681698*q^21*v^24 + 4636*q^22*v^24 + q^23*v^24 + 
   8448285738697285104640*q^6*v^25 + 25946759749255843583104*q^7*v^25 + 
   30194828754590363220416*q^8*v^25 + 17984874195543387315456*q^9*v^25 + 
   6239322825640824709248*q^10*v^25 + 1360619712507487385568*q^11*v^25 + 
   196824994655103970496*q^12*v^25 + 19695553233840472448*q^13*v^25 + 
   1407637889517632640*q^14*v^25 + 73252413484191680*q^15*v^25 + 
   2782472714749624*q^16*v^25 + 75840809458960*q^17*v^25 + 
   1427205122576*q^18*v^25 + 17368593188*q^19*v^25 + 122664661*q^20*v^25 + 
   412788*q^21*v^25 + 420*q^22*v^25 + 14480621328451074260992*q^5*v^26 + 
   56378069458228605630976*q^6*v^26 + 81799398528036819213696*q^7*v^26 + 
   60041752143819156050816*q^8*v^26 + 25448880234919627499424*q^9*v^26 + 
   6732842125749858758752*q^10*v^26 + 1174001683681585591312*q^11*v^26 + 
   140749560510249625024*q^12*v^26 + 11997385968298787504*q^13*v^26 + 
   744233847675334128*q^14*v^26 + 33917363145984496*q^15*v^26 + 
   1127055960408360*q^16*v^26 + 26595880591992*q^17*v^26 + 
   424756722435*q^18*v^26 + 4245412050*q^19*v^26 + 23277198*q^20*v^26 + 
   54306*q^21*v^26 + 27*q^22*v^26 + 21083244418785236484096*q^4*v^27 + 
   106597052129057714550784*q^5*v^27 + 195925177059647221145216*q^6*v^27 + 
   179086885902705686568384*q^7*v^27 + 93363477799446242877952*q^8*v^27 + 
   30092023714977958638976*q^9*v^27 + 6340888194995520881376*q^10*v^27 + 
   912006329074186769728*q^11*v^27 + 92703226287965998144*q^12*v^27 + 
   6836969705648200896*q^13*v^27 + 371378020519889456*q^14*v^27 + 
   14863821468769248*q^15*v^27 + 431246628429864*q^16*v^27 + 
   8759448933984*q^17*v^27 + 117551769165*q^18*v^27 + 949198260*q^19*v^27 + 
   3920062*q^20*v^27 + 5896*q^21*v^27 + q^22*v^27 + 
   25092693521001227485184*q^3*v^28 + 171066204851771805270016*q^4*v^28 + 
   408101963928001034142208*q^5*v^28 + 472072678111783107948160*q^6*v^28 + 
   305958468259352397517312*q^7*v^28 + 120983995804420111048608*q^8*v^28 + 
   30947817130281656340352*q^9*v^28 + 5355237384098105871856*q^10*v^28 + 
   649962775386645257848*q^11*v^28 + 56942209486805476112*q^12*v^28 + 
   3671522585868887968*q^13*v^28 + 175464400888066832*q^14*v^28 + 
   6167434554271248*q^15*v^28 + 155644038445912*q^16*v^28 + 
   2701500032377*q^17*v^28 + 30104836538*q^18*v^28 + 192496255*q^19*v^28 + 
   575706*q^20*v^28 + 501*q^21*v^28 + 22926624482091803344896*q^2*v^29 + 
   224250481038634159964160*q^3*v^29 + 721137692597115804158976*q^4*v^29 + 
   1081878177705457595877504*q^5*v^29 + 886090816184733121418048*q^6*v^29 + 
   434616856512985667462272*q^7*v^29 + 135958557190777399109984*q^8*v^29 + 
   28442194430312316002624*q^9*v^29 + 4133757948608587610448*q^10*v^29 + 
   430555157530085328224*q^11*v^29 + 32888523296707601904*q^12*v^29 + 
   1865887694573337984*q^13*v^29 + 78595597010325104*q^14*v^29 + 
   2421335726682400*q^15*v^29 + 52875772634904*q^16*v^29 + 
   777413429034*q^17*v^29 + 7093006926*q^18*v^29 + 35037384*q^19*v^29 + 
   71994*q^20*v^29 + 30*q^21*v^29 + 14308462937312468140032*q*v^30 + 
   225508853360554477092864*q^2*v^30 + 1040424342592746598432768*q^3*v^30 + 
   2102968395314073401641984*q^4*v^30 + 2231320437611912266617600*q^5*v^30 + 
   1380385849263934023567808*q^6*v^30 + 534098317158884063314912*q^7*v^30 + 
   136118725071640312793920*q^8*v^30 + 23809024346376786447120*q^9*v^30 + 
   2956060684266628980520*q^10*v^30 + 267504494615725482640*q^11*v^30 + 
   17955441966079816384*q^12*v^30 + 899404086274281552*q^13*v^30 + 
   33380723267822000*q^14*v^30 + 898245580766160*q^15*v^30 + 
   16864074665643*q^16*v^30 + 207866332667*q^17*v^30 + 1526687025*q^18*v^30 + 
   5647180*q^19*v^30 + 7399*q^20*v^30 + q^21*v^30 + 
   4575945451784575647744*v^31 + 154765427965233884823552*q*v^31 + 
   1150829653141780797849600*q^2*v^31 + 3336709504569311945428992*q^3*v^31 + 
   4766212042110041397399680*q^4*v^31 + 3813911528609005202330048*q^5*v^31 + 
   1856648821087585458039424*q^6*v^31 + 583237333932699078095744*q^7*v^31 + 
   123748000169429766185408*q^8*v^31 + 18404518604942812276448*q^9*v^31 + 
   1977124556553486240024*q^10*v^31 + 156825813479743276864*q^11*v^31 + 
   9294832108944690080*q^12*v^31 + 411569831337347616*q^13*v^31 + 
   13433615100275760*q^14*v^31 + 314278423716544*q^15*v^31 + 
   5033748305783*q^16*v^31 + 51383858404*q^17*v^31 + 297608407*q^18*v^31 + 
   791688*q^19*v^31 + 591*q^20*v^31 + 54368413968337257627648*v^32 + 
   868059623362764050792448*q*v^32 + 4057174699329077820522496*q^2*v^32 + 
   8310037579356607050552320*q^3*v^32 + 8942286327419833303037696*q^4*v^32 + 
   5619476688499294857336384*q^5*v^32 + 2214301698276825645338272*q^6*v^32 + 
   576784524283100545049280*q^7*v^32 + 103576207370935056706608*q^8*v^32 + 
   13268290687456259340760*q^9*v^32 + 1245098039394758437136*q^10*v^32 + 
   87092144066264113056*q^11*v^32 + 4569814821598379120*q^12*v^32 + 
   178793398637874528*q^13*v^32 + 5116355587563024*q^14*v^32 + 
   103468618485801*q^15*v^32 + 1401012793915*q^16*v^32 + 
   11673068001*q^17*v^32 + 51978924*q^18*v^32 + 94191*q^19*v^32 + 
   33*q^20*v^32 + 334802059796961954889728*v^33 + 
   3361702849130165004402688*q*v^33 + 11100209252689477328358400*q^2*v^33 + 
   17117453709598126330114432*q^3*v^33 + 14444372457043290581025344*q^4*
    v^33 + 7329027565420773373284032*q^5*v^33 + 2386179267094925843627360*q^6*
    v^33 + 523734149104024712016704*q^7*v^33 + 80624867121588451459376*q^8*
    v^33 + 8984752632163120140400*q^9*v^33 + 741647869781468634896*q^10*
    v^33 + 45924304545713794016*q^11*v^33 + 2135260216071609040*q^12*v^33 + 
   73690197444008704*q^13*v^33 + 1841112615942032*q^14*v^33 + 
   31965363413136*q^15*v^33 + 362017918343*q^16*v^33 + 2419512246*q^17*v^33 + 
   8022244*q^18*v^33 + 9172*q^19*v^33 + q^20*v^33 + 
   1422793258175311143501824*v^34 + 10097653680481916178923520*q*v^34 + 
   25100599429776481235855872*q^2*v^34 + 30326986971784186301724032*q^3*
    v^34 + 20624438360578284364892928*q^4*v^34 + 8620871332138848054613728*
    q^5*v^34 + 2355499947694846599050112*q^6*v^34 + 
   441115808261759420678992*q^7*v^34 + 58800780478384416061448*q^8*v^34 + 
   5743757657258806508232*q^9*v^34 + 419102992978601766784*q^10*v^34 + 
   23023281381883489760*q^11*v^34 + 948156184028196992*q^12*v^34 + 
   28783858976794720*q^13*v^34 + 624687281563387*q^14*v^34 + 
   9236789018440*q^15*v^34 + 86403062535*q^16*v^34 + 453545179*q^17*v^34 + 
   1074261*q^18*v^34 + 690*q^19*v^34 + 4687243289835446093217792*v^35 + 
   25053539824851165968152576*q*v^35 + 48782143226379690396541824*q^2*v^35 + 
   47445730859105086379761472*q^3*v^35 + 26520755214175552317686272*q^4*
    v^35 + 9271034956890681991283712*q^5*v^35 + 2151734799423964597316416*q^6*
    v^35 + 347234000539893958021792*q^7*v^35 + 40397770091178800695432*q^8*
    v^35 + 3478731268290663824736*q^9*v^35 + 225107369896045194176*q^10*
    v^35 + 10979428477468561600*q^11*v^35 + 399896967063093184*q^12*v^35 + 
   10639832720410208*q^13*v^35 + 199364940400185*q^14*v^35 + 
   2487066632912*q^15*v^35 + 18931604739*q^16*v^35 + 76045656*q^17*v^35 + 
   121707*q^18*v^35 + 36*q^19*v^35 + 12748123822808331474960384*v^36 + 
   53391652072020875582939648*q*v^36 + 83650340571807319508306048*q^2*v^36 + 
   66773435726585904655290368*q^3*v^36 + 31131350955918586540168736*q^4*
    v^36 + 9208130310409668429081280*q^5*v^36 + 1832849878135722272570224*q^6*
    v^36 + 256904228232566390547768*q^7*v^36 + 26248553913884520956552*q^8*
    v^36 + 2000906882617365891184*q^9*v^36 + 115045110310350068544*q^10*
    v^36 + 4980414099387448816*q^11*v^36 + 160046420358954944*q^12*v^36 + 
   3715188488030593*q^13*v^36 + 59675744385160*q^14*v^36 + 
   621227107516*q^15*v^36 + 3780147783*q^16*v^36 + 11245027*q^17*v^36 + 
   11242*q^18*v^36 + q^19*v^36 + 29764508047633284579406848*v^37 + 
   100331694467073112969875840*q*v^37 + 128931168073564943334361408*q^2*
    v^37 + 85688438735762936268950976*q^3*v^37 + 33697380672697106564491296*
    q^4*v^37 + 8511158349685910614499712*q^5*v^37 + 
   1464189111354429679759536*q^6*v^37 + 179404562242906908802080*q^7*v^37 + 
   16175637575715868818984*q^8*v^37 + 1094706030535951513920*q^9*v^37 + 
   55970443866307527648*q^10*v^37 + 2147953960922414816*q^11*v^37 + 
   60703925896999936*q^12*v^37 + 1222783273720646*q^13*v^37 + 
   16697989519064*q^14*v^37 + 143197876752*q^15*v^37 + 681682147*q^16*v^37 + 
   1439382*q^17*v^37 + 798*q^18*v^37 + 61248104707663985372008448*v^38 + 
   169366204171239211672266624*q*v^38 + 181054152999547731897965952*q^2*
    v^38 + 101280794408390639980789024*q^3*v^38 + 
   33891051467019040048777504*q^4*v^38 + 7363724086569060249416624*q^5*v^38 + 
   1101799559049495793711048*q^6*v^38 + 118626285809611470870768*q^7*v^38 + 
   9473264408415770069680*q^8*v^38 + 570221192716716081680*q^9*v^38 + 
   25921781242771918032*q^10*v^38 + 880050358320619168*q^11*v^38 + 
   21785457582114435*q^12*v^38 + 378392251512305*q^13*v^38 + 
   4350747971652*q^14*v^38 + 30272048088*q^15*v^38 + 109780737*q^16*v^38 + 
   155433*q^17*v^38 + 39*q^18*v^38 + 113166028992853743948458368*v^39 + 
   260338123500909839256356544*q*v^39 + 233995954778180058578377536*q^2*
    v^39 + 111103934296289492912329920*q^3*v^39 + 
   31855906270484436208505728*q^4*v^39 + 5990093598688662956150528*q^5*v^39 + 
   783612877331803036187512*q^6*v^39 + 74445246387057360484128*q^7*v^39 + 
   5279826473569643108976*q^8*v^39 + 282920504786818878272*q^9*v^39 + 
   11424303732692926000*q^10*v^39 + 342159693269041376*q^11*v^39 + 
   7383543469322611*q^12*v^39 + 109769716837872*q^13*v^39 + 
   1050820737964*q^14*v^39 + 5825194224*q^15*v^39 + 15563173*q^16*v^39 + 
   13636*q^17*v^39 + q^18*v^39 + 190328318702343950339639296*v^40 + 
   368122142347377059441799872*q*v^40 + 280473311808290999659508512*q^2*
    v^40 + 113780554845360359649254016*q^3*v^40 + 
   28110094893301982028998768*q^4*v^40 + 4597271416842194898170488*q^5*v^40 + 
   528102006175440615302192*q^6*v^40 + 44417848932980428269872*q^7*v^40 + 
   2802890925524494503952*q^8*v^40 + 133718588888084633168*q^9*v^40 + 
   4788068345016669120*q^10*v^40 + 126060406270789385*q^11*v^40 + 
   2357960388098777*q^12*v^40 + 29750233564836*q^13*v^40 + 
   234014021016*q^14*v^40 + 1011024358*q^15*v^40 + 1905681*q^16*v^40 + 
   915*q^17*v^40 + 294388361378641635446202368*v^41 + 
   482572879337070405130922048*q*v^41 + 313635484317972261720070496*q^2*
    v^41 + 109272699039254040589428128*q^3*v^41 + 
   23368275116542059199313200*q^4*v^41 + 3337920441031381982408560*q^5*v^41 + 
   337924108768081463719216*q^6*v^41 + 25228307158920431773184*q^7*v^41 + 
   1417981244275623549456*q^8*v^41 + 60188629592934859072*q^9*v^41 + 
   1906515192506319168*q^10*v^41 + 43936088930400540*q^11*v^41 + 
   707701421119105*q^12*v^41 + 7503210187784*q^13*v^41 + 
   47747630760*q^14*v^41 + 156470256*q^15*v^41 + 196341*q^16*v^41 + 
   42*q^17*v^41 + 422078768567591376180021888*v^42 + 
   590013776364985777789246592*q*v^42 + 328706613896971363369418112*q^2*
    v^42 + 98765020615339501576586784*q^3*v^42 + 18352162318121761382239176*
    q^4*v^42 + 2297701386898017285056712*q^5*v^42 + 
   205623604583490310859856*q^6*v^42 + 13652212694855153896768*q^7*v^42 + 
   683718836596653899152*q^8*v^42 + 25786724029192033536*q^9*v^42 + 
   720337340149025947*q^10*v^42 + 14457423477177310*q^11*v^42 + 
   199020418238204*q^12*v^42 + 1752862801012*q^13*v^42 + 
   8858267298*q^14*v^42 + 21280216*q^15*v^42 + 16381*q^16*v^42 + q^17*v^42 + 
   564403574457326016171237888*v^43 + 675981625381613790932998976*q*v^43 + 
   324051179995266187796898816*q^2*v^43 + 84248811224355472315582496*q^3*
    v^43 + 13645997032228652444714408*q^4*v^43 + 1502084778660840480383712*
    q^5*v^43 + 119119836229017286727152*q^6*v^43 + 
   7042579968829590966208*q^7*v^43 + 314169702996383518768*q^8*v^43 + 
   10507157151748397952*q^9*v^43 + 257867967541415965*q^10*v^43 + 
   4481064443281724*q^11*v^43 + 52259864143548*q^12*v^43 + 
   377256913296*q^13*v^43 + 1480435126*q^14*v^43 + 2494704*q^15*v^43 + 
   1041*q^16*v^43 + 707314342626865969877459456*v^44 + 
   728448035964471439628408000*q*v^44 + 301361697982880912832739648*q^2*
    v^44 + 67978141229995077712685664*q^3*v^44 + 9623981816759423165407656*
    q^4*v^44 + 933829746022100489298752*q^5*v^44 + 
   65753740348691232838016*q^6*v^44 + 3463988002578411558912*q^7*v^44 + 
   137515361939994912448*q^8*v^44 + 4067424008135215185*q^9*v^44 + 
   87308244097610614*q^10*v^44 + 1304762653960885*q^11*v^44 + 
   12761798590948*q^12*v^44 + 74322432654*q^13*v^44 + 220310904*q^14*v^44 + 
   245484*q^15*v^44 + 45*q^16*v^44 + 833943056806598219457437440*v^45 + 
   740529941448674917282763968*q*v^45 + 264989443689986053211605952*q^2*
    v^45 + 51976320592382688092403584*q^3*v^45 + 6447074562562822391719496*
    q^4*v^45 + 552683375645761288461792*q^5*v^45 + 
   34604261681461660963744*q^6*v^45 + 1624511926496598792608*q^7*v^45 + 
   57299326309167443808*q^8*v^45 + 1493920565324943410*q^9*v^45 + 
   27900601061435378*q^10*v^45 + 355800009146128*q^11*v^45 + 
   2884633540900*q^12*v^45 + 13299572676*q^13*v^45 + 28764328*q^14*v^45 + 
   19504*q^15*v^45 + q^16*v^45 + 927910573033524903960964992*v^46 + 
   711870867419682223430648896*q*v^46 + 220717145639415324360141056*q^2*
    v^46 + 37714574796307865225567840*q^3*v^46 + 4107115436171746602305952*
    q^4*v^46 + 311655385706901749760720*q^5*v^46 + 
   17367967034120638619968*q^6*v^46 + 726187848360830461424*q^7*v^46 + 
   22707287656547629683*q^8*v^46 + 519789033284786799*q^9*v^46 + 
   8395350618893051*q^10*v^46 + 90545259850280*q^11*v^46 + 
   600224211258*q^12*v^46 + 2141367838*q^13*v^46 + 3231156*q^14*v^46 + 
   1176*q^15*v^46 + 976804689106219983646225792*v^47 + 
   648346281690982587951168960*q*v^47 + 174403834441254190601344896*q^2*
    v^47 + 26001451066620166151339904*q^3*v^47 + 2490496080172990982329184*
    q^4*v^47 + 167539893596268395853024*q^5*v^47 + 
   8314051008446119375328*q^6*v^47 + 309263457112399629024*q^7*v^47 + 
   8548716097168777671*q^8*v^47 + 171009475678800300*q^9*v^47 + 
   2372162516497317*q^10*v^47 + 21415699212272*q^11*v^47 + 
   114221150682*q^12*v^47 + 306603888*q^13*v^47 + 303996*q^14*v^47 + 
   48*q^15*v^47 + 974814299899104778110039808*v^48 + 
   560313478013211994117554176*q*v^48 + 130890639185072411120920256*q^2*
    v^48 + 17048651926195629354939600*q^3*v^48 + 1438571118396460839008976*
    q^4*v^48 + 85895596735224093649696*q^5*v^48 + 
   3795379278809137880560*q^6*v^48 + 125381989117054281777*q^7*v^48 + 
   3053194563613390783*q^8*v^48 + 53086575435968803*q^9*v^48 + 
   627435776751624*q^10*v^48 + 4685306174674*q^11*v^48 + 
   19723676190*q^12*v^48 + 38457796*q^13*v^48 + 23032*q^14*v^48 + q^15*v^48 + 
   923769099720840006787935104*v^49 + 460058085724638224274676480*q*v^49 + 
   93392290447219316338303520*q^2*v^49 + 10639559852774939624686208*q^3*
    v^49 + 791984160093989579959184*q^4*v^49 + 42005613008240266435808*q^5*
    v^49 + 1651634204548119798128*q^6*v^49 + 48344017716976265128*q^7*v^49 + 
   1032800882914864051*q^8*v^49 + 15511829181128170*q^9*v^49 + 
   154792356849144*q^10*v^49 + 942887663304*q^11*v^49 + 
   3061179502*q^12*v^49 + 4143144*q^13*v^49 + 1320*q^14*v^49 + 
   832360071073492407875177664*v^50 + 359237763779570226979107232*q*v^50 + 
   63400782290241896912392112*q^2*v^50 + 6323595618938231970927968*q^3*v^50 + 
   415728960038409706660064*q^4*v^50 + 19593606587072619823936*q^5*v^50 + 
   684747456254420783763*q^6*v^50 + 17706229089467841284*q^7*v^50 + 
   330266574536233333*q^8*v^50 + 4254468974462109*q^9*v^50 + 
   35471617713958*q^10*v^50 + 173392179252*q^11*v^50 + 421977276*q^12*v^50 + 
   373092*q^13*v^50 + 51*q^14*v^50 + 713889403545622591849057344*v^51 + 
   266979059437180490636983904*q*v^51 + 40974842880059637776717456*q^2*v^51 + 
   3581070930963912243235904*q^3*v^51 + 208117764509425017550496*q^4*v^51 + 
   8715477074146387747296*q^5*v^51 + 270241123672428531337*q^6*v^51 + 
   6151182687315881304*q^7*v^51 + 99621696615267937*q^8*v^51 + 
   1091812778654032*q^9*v^51 + 7513969164202*q^10*v^51 + 
   28907214696*q^11*v^51 + 50887228*q^12*v^51 + 26992*q^13*v^51 + q^14*v^51 + 
   583300387258221895891194752*v^52 + 188954682779678569327600784*q*v^52 + 
   25221630744281445521660128*q^2*v^52 + 1932912844913757176913712*q^3*v^52 + 
   99365805810353222755072*q^4*v^52 + 3695288840231822768185*q^5*v^52 + 
   101421055693765745748*q^6*v^52 + 2023525526199228914*q^7*v^52 + 
   28275191850020577*q^8*v^52 + 261207205809322*q^9*v^52 + 
   1463064201060*q^10*v^52 + 4327111330*q^11*v^52 + 5262420*q^12*v^52 + 
   1473*q^13*v^52 + 454341601969166961117733504*v^53 + 
   127413080111048645741934432*q*v^53 + 14791066675941778586640896*q^2*v^53 + 
   994596855916305298034976*q^3*v^53 + 45242174133822136072864*q^4*v^53 + 
   1492476272168088110510*q^5*v^53 + 36150563504766372972*q^6*v^53 + 
   629119457041945560*q^7*v^53 + 7529902773822445*q^8*v^53 + 
   58013525023332*q^9*v^53 + 260113823340*q^10*v^53 + 574638960*q^11*v^53 + 
   454068*q^12*v^53 + 54*q^13*v^53 + 337533501632895973800641456*v^54 + 
   81879663170140658972010704*q*v^54 + 8265741345646131982925680*q^2*v^54 + 
   487916623964394762369840*q^3*v^54 + 19638218025581627970379*q^4*v^54 + 
   573718731938522987445*q^5*v^54 + 12219896230972300334*q^6*v^54 + 
   184445507900782628*q^7*v^54 + 1875434012459854*q^8*v^54 + 
   11903161762326*q^9*v^54 + 41888548686*q^10*v^54 + 66674488*q^11*v^54 + 
   31411*q^12*v^54 + q^13*v^54 + 239247107700243545986190320*v^55 + 
   50155518477902517937941280*q*v^55 + 4402073506439674905527760*q^2*v^55 + 
   228180441210156908682944*q^3*v^55 + 8122823641850419532547*q^4*v^55 + 
   209682174198374215000*q^5*v^55 + 3910541586549928282*q^6*v^55 + 
   50864676316095784*q^7*v^55 + 435247755201942*q^8*v^55 + 
   2243405671016*q^9*v^55 + 6051028210*q^10*v^55 + 6624624*q^11*v^55 + 
   1635*q^12*v^55 + 161832453349133367935417840*v^56 + 
   29286456268812115580309152*q*v^56 + 2234172879211267767174448*q^2*v^56 + 
   101708212908747084412369*q^3*v^56 + 3199412840871759131277*q^4*v^56 + 
   72767651581668687030*q^5*v^56 + 1182399238110073156*q^6*v^56 + 
   13156180268849415*q^7*v^56 + 93723009035782*q^8*v^56 + 
   385779469398*q^9*v^56 + 774662424*q^10*v^56 + 548301*q^11*v^56 + 
   57*q^12*v^56 + 104475539207914248116968560*v^57 + 
   16300405417514927231854496*q*v^57 + 1080452084583075388110864*q^2*v^57 + 
   43194224518722792272468*q^3*v^57 + 1198997461790253779005*q^4*v^57 + 
   23942783971694677596*q^5*v^57 + 337031125653617532*q^6*v^57 + 
   3181175001471568*q^7*v^57 + 18633378733710*q^8*v^57 + 
   60041633316*q^9*v^57 + 86548360*q^10*v^57 + 36316*q^11*v^57 + q^12*v^57 + 
   64370328258428643450922944*v^58 + 8646638248246873298973632*q*v^58 + 
   497763101607121075004883*q^2*v^58 + 17468967229515289269386*q^3*v^58 + 
   427059337259178187866*q^4*v^58 + 7456103928604529702*q^5*v^58 + 
   90332114265864957*q^6*v^58 + 716416608702472*q^7*v^58 + 
   3400744078538*q^8*v^58 + 8375015482*q^9*v^58 + 8269527*q^10*v^58 + 
   1806*q^11*v^58 + 37846418724286600710611712*v^59 + 
   4370233743070217897656224*q*v^59 + 218383553550390065046989*q^2*v^59 + 
   6723391042825463942436*q^3*v^59 + 144385710070665836490*q^4*v^59 + 
   2193215029212011960*q^5*v^59 + 22699579112468567*q^6*v^59 + 
   149623134798608*q^7*v^59 + 565904369346*q^8*v^59 + 1034307504*q^9*v^59 + 
   657249*q^10*v^59 + 60*q^11*v^59 + 21229194438152271103902560*v^60 + 
   2103874880363209380040025*q*v^60 + 91200772001007447118322*q^2*v^60 + 
   2460477585163431012779*q^3*v^60 + 46267097990751629998*q^4*v^60 + 
   607985074612364723*q^5*v^60 + 5330412456524904*q^6*v^60 + 
   28835610505996*q^7*v^60 + 85166679762*q^8*v^60 + 111356941*q^9*v^60 + 
   41734*q^10*v^60 + q^11*v^60 + 11357184771362283682823328*v^61 + 
   964274348509554139602874*q*v^61 + 36233123920159769708342*q^2*v^61 + 
   855278492585093876440*q^3*v^61 + 14027307382372629294*q^4*v^61 + 
   158425082312850402*q^5*v^61 + 1165284997248152*q^6*v^61 + 
   5098457173104*q^7*v^61 + 11477937994*q^8*v^61 + 10241274*q^9*v^61 + 
   1986*q^10*v^61 + 5792323759786391886926795*v^62 + 
   420544422307641707436451*q*v^62 + 13684542430975418467845*q^2*v^62 + 
   282039957664086263668*q^3*v^62 + 4015692742267773009*q^4*v^62 + 
   38690125337804367*q^5*v^62 + 236129898669684*q^6*v^62 + 
   821404408440*q^7*v^62 + 1368378327*q^8*v^62 + 782451*q^9*v^62 + 
   63*q^10*v^62 + 2814842873729715413093639*v^63 + 
   174411360341208994696404*q*v^63 + 4909033708470346401939*q^2*v^63 + 
   88102920642971598200*q^3*v^63 + 1083025908562351737*q^4*v^63 + 
   8826195691354096*q^5*v^63 + 44130978538972*q^6*v^63 + 
   119600493744*q^7*v^63 + 142080763*q^8*v^63 + 47692*q^9*v^63 + q^10*v^63 + 
   1302584921898089317309091*v^64 + 68732789345390603648341*q*v^64 + 
   1670919746092307349044*q^2*v^64 + 26025800669067328665*q^3*v^64 + 
   274462007544596271*q^4*v^64 + 1873668368113748*q^5*v^64 + 
   7562670269272*q^6*v^64 + 15583072975*q^7*v^64 + 12588627*q^8*v^64 + 
   2175*q^9*v^64 + 573582414272786137443263*v^65 + 
   25716062342360246834206*q*v^65 + 538992060915091325148*q^2*v^65 + 
   7255983616222039100*q^3*v^65 + 65164460030011615*q^4*v^65 + 
   368522374103944*q^5*v^65 + 1180205886664*q^6*v^65 + 1794620616*q^7*v^65 + 
   925527*q^8*v^65 + 66*q^9*v^65 + 240140274893839773485331*v^66 + 
   9125722580681132137807*q*v^66 + 164536202624742982179*q^2*v^66 + 
   1904963726278737206*q^3*v^66 + 14446725005126540*q^4*v^66 + 
   66818962821988*q^5*v^66 + 166349712637*q^6*v^66 + 179846644*q^7*v^66 + 
   54217*q^8*v^66 + q^9*v^66 + 95500755752290899009775*v^67 + 
   3068060054512550131784*q*v^67 + 47454736871428439981*q^2*v^67 + 
   469739232896697004*q^3*v^67 + 2979189355961836*q^4*v^67 + 
   11103286793968*q^5*v^67 + 20966934823*q^6*v^67 + 15365208*q^7*v^67 + 
   2373*q^8*v^67 + 36038196770182125745483*v^68 + 
   975976789453012849077*q*v^68 + 12906639829430475006*q^2*v^68 + 
   108475639881517355*q^3*v^68 + 568975464435284*q^4*v^68 + 
   1679254992511*q^5*v^68 + 2334160548*q^6*v^68 + 1088178*q^7*v^68 + 
   69*q^8*v^68 + 12889027888542755523975*v^69 + 293335627615792605002*q*
    v^69 + 3303049973475370970*q^2*v^69 + 23380830279661488*q^3*v^69 + 
   100128565074868*q^4*v^69 + 229250516658*q^5*v^69 + 225942268*q^6*v^69 + 
   61336*q^7*v^69 + q^8*v^69 + 4363191903958148231783*v^70 + 
   83162171012856877383*q*v^70 + 793411558690748525*q^2*v^70 + 
   4685751891626408*q^3*v^70 + 16141037869549*q^4*v^70 + 
   27969416467*q^5*v^70 + 18629742*q^6*v^70 + 2580*q^7*v^70 + 
   1395968040692145179923*v^71 + 22197888190187205196*q*v^71 + 
   178368192741917307*q^2*v^71 + 869328028847216*q^3*v^71 + 
   2367005986325*q^4*v^71 + 3011987352*q^5*v^71 + 1272186*q^6*v^71 + 
   72*q^7*v^71 + 421424895699622704223*v^72 + 5566727986970304049*q*v^72 + 
   37406159572289512*q^2*v^72 + 148549116737803*q^3*v^72 + 
   313158751371*q^4*v^72 + 281831494*q^5*v^72 + 69076*q^6*v^72 + q^7*v^72 + 
   119823720430452305067*v^73 + 1308396266060946206*q*v^73 + 
   7290113335556024*q^2*v^73 + 23241892197356*q^3*v^73 + 
   37005378331*q^4*v^73 + 22446300*q^5*v^73 + 2796*q^6*v^73 + 
   32022468600164391551*v^74 + 287426814706838675*q*v^74 + 
   1314614505102961*q^2*v^74 + 3306473951446*q^3*v^74 + 3857481834*q^4*v^74 + 
   1479414*q^5*v^74 + 75*q^6*v^74 + 8025310589582526987*v^75 + 
   58828072532839312*q*v^75 + 218243703136207*q^2*v^75 + 
   424174574108*q^3*v^75 + 349170394*q^4*v^75 + 77464*q^5*v^75 + q^6*v^75 + 
   1881255221544882839*v^76 + 11176921748674971*q*v^76 + 
   33159042984526*q^2*v^76 + 48577816057*q^3*v^76 + 26884542*q^4*v^76 + 
   3021*q^5*v^76 + 411296105754258371*v^77 + 1962908440033502*q*v^77 + 
   4578860797770*q^2*v^77 + 4904992920*q^3*v^77 + 1711806*q^4*v^77 + 
   78*q^5*v^77 + 83590773478045057*v^78 + 317084050140089*q*v^78 + 
   569901481959*q^2*v^78 + 429824020*q^3*v^78 + 86527*q^4*v^78 + q^5*v^78 + 
   15733931977910453*v^79 + 46841273171180*q*v^79 + 63292562305*q^2*v^79 + 
   32019960*q^3*v^79 + 3255*q^4*v^79 + 2731065804794761*v^80 + 
   6284643849007*q*v^80 + 6194459508*q^2*v^80 + 1971387*q^3*v^80 + 
   81*q^4*v^80 + 435005105272413*v^81 + 759546660042*q*v^81 + 
   525883836*q^2*v^81 + 96292*q^3*v^81 + q^4*v^81 + 63214535416889*v^82 + 
   81865064317*q*v^82 + 37934121*q^2*v^82 + 3498*q^3*v^82 + 
   8324191082061*v^83 + 7771734696*q*v^83 + 2260263*q^2*v^83 + 84*q^3*v^83 + 
   985217859233*v^84 + 639677639*q*v^84 + 106786*q^2*v^84 + q^3*v^84 + 
   103773883861*v^85 + 44714814*q*v^85 + 3750*q^2*v^85 + 9609001437*v^86 + 
   2580621*q*v^86 + 87*q^2*v^86 + 770062721*v^87 + 118036*q*v^87 + q^2*v^87 + 
   52328517*v^88 + 4011*q*v^88 + 2931849*v^89 + 90*q*v^89 + 130037*v^90 + 
   q*v^90 + 4281*v^91 + 93*v^92 + v^93;

triangular150 = q^49 + 150*q^48*v + 11175*q^47*v^2 + 3*q^48*v^2 + 
   551200*q^46*v^3 + 550*q^47*v^3 + q^48*v^3 + 20245425*q^45*v^4 + 
   48375*q^46*v^4 + 159*q^47*v^4 + 590505020*q^44*v^5 + 2748450*q^45*v^5 + 
   12975*q^46*v^5 + 6*q^47*v^5 + 14243550025*q^43*v^6 + 114158125*q^44*v^6 + 
   723475*q^45*v^6 + 1027*q^46*v^6 + q^47*v^6 + 292166952100*q^42*v^7 + 
   3711791360*q^43*v^7 + 30849075*q^44*v^7 + 87600*q^45*v^7 + 177*q^46*v^7 + 
   5201133498525*q^41*v^8 + 98668363275*q^42*v^8 + 1065305120*q^43*v^8 + 
   4977975*q^44*v^8 + 16056*q^45*v^8 + 9*q^46*v^8 + 81608290438050*q^40*v^9 + 
   2209573459750*q^41*v^9 + 30806157955*q^42*v^9 + 212281600*q^43*v^9 + 
   986975*q^44*v^9 + 1558*q^45*v^9 + q^46*v^9 + 1142365886669410*q^39*v^10 + 
   42607081128725*q^40*v^10 + 762377935825*q^41*v^10 + 7246183570*q^42*v^10 + 
   45927525*q^43*v^10 + 135768*q^44*v^10 + 204*q^45*v^10 + 
   14405879365716600*q^38*v^11 + 719328042163150*q^39*v^11 + 
   16399953700325*q^40*v^11 + 206034101140*q^41*v^11 + 1716456020*q^42*v^11 + 
   7941000*q^43*v^11 + 20730*q^44*v^11 + 12*q^45*v^11 + 
   164967898023175975*q^37*v^12 + 10772366482217580*q^38*v^12 + 
   310392279598675*q^39*v^12 + 5010873209275*q^40*v^12 + 
   53455701665*q^41*v^12 + 350487925*q^42*v^12 + 1394329*q^43*v^12 + 
   2170*q^44*v^12 + q^45*v^12 + 1726873971473197000*q^36*v^13 + 
   144604812531272250*q^37*v^13 + 5220146561432810*q^38*v^13 + 
   106197751823500*q^39*v^13 + 1422652370195*q^40*v^13 + 
   12437409180*q^41*v^13 + 69764175*q^42*v^13 + 197958*q^43*v^13 + 
   240*q^44*v^13 + 16616614350587521400*q^35*v^14 + 
   1754936330048040075*q^36*v^14 + 78669091015632915*q^37*v^14 + 
   1988288402122225*q^38*v^14 + 32951433351775*q^39*v^14 + 
   369094396985*q^40*v^14 + 2769738245*q^41*v^14 + 12124287*q^42*v^14 + 
   27240*q^43*v^14 + 15*q^44*v^14 + 147672349631061026620*q^34*v^15 + 
   19392511608479743700*q^35*v^15 + 1070083324655044175*q^36*v^15 + 
   33230956446974960*q^37*v^15 + 673428669397775*q^38*v^15 + 
   9405751995760*q^39*v^15 + 90921591055*q^40*v^15 + 559848650*q^41*v^15 + 
   1988203*q^42*v^15 + 2890*q^43*v^15 + q^44*v^15 + 
   1216991300878078481775*q^33*v^16 + 196287959592061176750*q^34*v^16 + 
   13220797352158719675*q^35*v^16 + 499924784420583495*q^36*v^16 + 
   12273820078959035*q^37*v^16 + 209726510953525*q^38*v^16 + 
   2539174683600*q^39*v^16 + 20754532265*q^40*v^16 + 106138386*q^41*v^16 + 
   279678*q^42*v^16 + 285*q^43*v^16 + 9332933682675680781650*q^32*v^17 + 
   1829104098116633799910*q^33*v^17 + 149182001732823003700*q^34*v^17 + 
   6815720478716750300*q^35*v^17 + 201194473464513395*q^36*v^17 + 
   4148806143701450*q^37*v^17 + 61591826489205*q^38*v^17 + 
   642467532100*q^39*v^17 + 4449587345*q^40*v^17 + 18088896*q^41*v^17 + 
   35910*q^42*v^17 + 18*q^43*v^17 + 66802826702278491636675*q^31*v^18 + 
   15759613954686364951075*q^32*v^18 + 1544872086951850313420*q^33*v^18 + 
   84691521658718206175*q^34*v^18 + 2986674598055515435*q^35*v^18 + 
   73579543121823165*q^36*v^18 + 1318057356744800*q^37*v^18 + 
   17057718143710*q^38*v^18 + 153218911450*q^39*v^18 + 878270958*q^40*v^18 + 
   2827237*q^41*v^18 + 3745*q^42*v^18 + q^43*v^18 + 
   447449170065273686884300*q^30*v^19 + 126016249775111909668350*q^31*v^19 + 
   14744487672436984935055*q^32*v^19 + 963850812428262241600*q^33*v^19 + 
   40380692737345779325*q^34*v^19 + 1179489820733796030*q^35*v^19 + 
   25184792106733335*q^36*v^19 + 396022303109340*q^37*v^19 + 
   4469053639350*q^38*v^19 + 34104761950*q^39*v^19 + 160405224*q^40*v^19 + 
   387408*q^41*v^19 + 339*q^42*v^19 + 2810845503522970140082030*q^29*v^20 + 
   938143045040128343360725*q^30*v^20 + 130181268178926584086475*q^31*v^20 + 
   10089340961478627574370*q^32*v^20 + 499653731136878089275*q^33*v^20 + 
   17200742394919072765*q^34*v^20 + 433720705322799315*q^35*v^20 + 
   8157329017736850*q^36*v^20 + 112899550528285*q^37*v^20 + 
   1102276717050*q^38*v^20 + 7084454219*q^39*v^20 + 26570607*q^40*v^20 + 
   47145*q^41*v^20 + 21*q^42*v^20 + 16592461358015613104685750*q^28*v^21 + 
   6520328523200735479434750*q^29*v^21 + 1066774533624107180844675*q^30*
    v^21 + 97501642722442931731290*q^31*v^21 + 5681651243530035497720*q^32*
    v^21 + 229403435651633909050*q^33*v^21 + 6782308467784943175*q^34*v^21 + 
   150751367259813420*q^35*v^21 + 2511875896763270*q^36*v^21 + 
   30475480468660*q^37*v^21 + 255541308350*q^38*v^21 + 1359487830*q^39*v^21 + 
   3989461*q^40*v^21 + 4762*q^41*v^21 + q^42*v^21 + 
   92189042753316403308430100*q^27*v^22 + 42408985005006512435085940*q^28*
    v^22 + 8136745175698450616637975*q^29*v^22 + 
   872724703860890668179625*q^30*v^22 + 59587739632259961603890*q^31*v^22 + 
   2810249342117553568575*q^32*v^22 + 96878774719533897170*q^33*v^22 + 
   2521566684151001025*q^34*v^22 + 49857613725634585*q^35*v^22 + 
   735272498897395*q^36*v^22 + 7776624028400*q^37*v^22 + 
   55358458057*q^38*v^22 + 240117045*q^39*v^22 + 528843*q^40*v^22 + 
   402*q^41*v^22 + 482775304997924876009440900*q^26*v^23 + 
   258652977352427623639327650*q^27*v^23 + 57912770204912710963492080*q^28*
    v^23 + 7256232516520218068352850*q^29*v^23 + 
   578218412904124329823645*q^30*v^23 + 31737995415551016051430*q^31*v^23 + 
   1270177944778464602975*q^32*v^23 + 38441997797606334240*q^33*v^23 + 
   891856254976556525*q^34*v^23 + 15715731329927410*q^35*v^23 + 
   204373750472815*q^36*v^23 + 1868944269950*q^37*v^23 + 
   11162925959*q^38*v^23 + 38538990*q^39*v^23 + 61431*q^40*v^23 + 
   24*q^41*v^23 + 2385651367093621697360479125*q^25*v^24 + 
   1481834101516614472392748350*q^26*v^24 + 385472134371138197755146845*q^27*
    v^24 + 56184580527289840628316375*q^28*v^24 + 
   5205879193011920538503350*q^29*v^24 + 331492562031793808203460*q^30*v^24 + 
   15346655428323937081395*q^31*v^24 + 537157240580938424060*q^32*v^24 + 
   14494298331797018325*q^33*v^24 + 301098440796962325*q^34*v^24 + 
   4720053285528430*q^35*v^24 + 53808996951410*q^36*v^24 + 
   421618671046*q^37*v^24 + 2079839065*q^38*v^24 + 5575990*q^39*v^24 + 
   5968*q^40*v^24 + q^41*v^24 + 11134373034444974618917159604*q^24*v^25 + 
   7986102184700047813710752050*q^25*v^25 + 2403953176411084295782423700*q^26*
    v^25 + 406035312442297640846215480*q^27*v^25 + 
   43595093539123123289925425*q^28*v^25 + 3210828357789235988884430*q^29*
    v^25 + 171442130849399298573780*q^30*v^25 + 6910801028835830418500*q^31*
    v^25 + 215407107331915029290*q^32*v^25 + 5219353300839654700*q^33*v^25 + 
   97098565864848805*q^34*v^25 + 1348614474437340*q^35*v^25 + 
   13383692041850*q^36*v^25 + 88847301934*q^37*v^25 + 355734015*q^38*v^25 + 
   713136*q^39*v^25 + 474*q^40*v^25 + 49116454118953638480357157100*q^23*
    v^26 + 40536065620334650584018792325*q^24*v^26 + 
   14069285959429068449903194775*q^25*v^26 + 2744074599846796356376573385*
    q^26*v^26 + 340307300245909127546361180*q^27*v^26 + 
   28910161537116550296740750*q^28*v^26 + 1775800097062791518080825*q^29*
    v^26 + 82167030490577272664765*q^30*v^26 + 2942833709790427378555*q^31*
    v^26 + 82473042919508684315*q^32*v^26 + 1798244769554372750*q^33*v^26 + 
   29886283933146500*q^34*v^26 + 365818967382995*q^35*v^26 + 
   3133812675688*q^36*v^26 + 17402444504*q^37*v^26 + 55266960*q^38*v^26 + 
   79335*q^39*v^26 + 27*q^40*v^26 + 204881275579479849108297271000*q^22*
    v^27 + 193968488949616650634420839212*q^23*v^27 + 
   77377781993319158130496403675*q^24*v^27 + 17371705710107166907086437550*
    q^25*v^27 + 2481012468087265608306376035*q^26*v^27 + 
   242487340171549458698817650*q^27*v^27 + 17095612782659968232575540*q^28*
    v^27 + 905601249012551596350200*q^29*v^27 + 37116616569970460553545*q^30*
    v^27 + 1195170651177027740530*q^31*v^27 + 30239053198152542575*q^32*
    v^27 + 592791518679379890*q^33*v^27 + 8766938177483400*q^34*v^27 + 
   93961371012060*q^35*v^27 + 688161076898*q^36*v^27 + 3147041110*q^37*v^27 + 
   7715398*q^38*v^27 + 7390*q^39*v^27 + q^40*v^27 + 
   808365997022284722893016448900*q^21*v^28 + 875610930026547576050574373850*
    q^22*v^28 + 400345721381185968951100486454*q^23*v^28 + 
   103162702229893784774812397025*q^24*v^28 + 16921433583868131613732758055*
    q^25*v^28 + 1898176068968981270751498470*q^26*v^28 + 
   153280701658458334216906850*q^27*v^28 + 9275805963690682175860455*q^28*
    v^28 + 433690263351729738903800*q^29*v^28 + 15963002392267442193465*q^30*
    v^28 + 464925853087226170385*q^31*v^28 + 10626796534097108450*q^32*v^28 + 
   186804223847294955*q^33*v^28 + 2446164254451275*q^34*v^28 + 
   22785207035664*q^35*v^28 + 141054648196*q^36*v^28 + 521534895*q^37*v^28 + 
   951141*q^38*v^28 + 555*q^39*v^28 + 3016909575521455518880321240700*q^20*
    v^29 + 3730661339573765205261154383250*q^21*v^29 + 
   1950291396082255497419074348336*q^22*v^29 + 575373922256366041118375880450*
    q^23*v^29 + 108123478790758178352674571325*q^24*v^29 + 
   13889769878509595254018798040*q^25*v^29 + 1282273856435090500364566580*
    q^26*v^29 + 88484873337965374083872270*q^27*v^29 + 
   4708001415761056849182925*q^28*v^29 + 197293741868154753350750*q^29*v^29 + 
   6572865145739765977745*q^30*v^29 + 173537450781175401940*q^31*v^29 + 
   3578342009516013320*q^32*v^29 + 56192101149987400*q^33*v^29 + 
   647710290985075*q^34*v^29 + 5198299455932*q^35*v^29 + 
   26843567984*q^36*v^29 + 78413154*q^37*v^29 + 101505*q^38*v^29 + 
   30*q^39*v^29 + 10648256184159806271158394522620*q^19*v^30 + 
   15005626062330014254420557895350*q^20*v^30 + 
   8951063906811539932343216559750*q^21*v^30 + 
   3016718033325192855424305335274*q^22*v^30 + 648040708912561063953792946700*
    q^23*v^30 + 95141844775059452727102511965*q^24*v^30 + 
   10023949081129145365259552720*q^25*v^30 + 787540761562891318805575950*q^26*
    v^30 + 47594331759753974441010805*q^27*v^30 + 
   2263862336912562413795400*q^28*v^30 + 85840801647109028945250*q^29*v^30 + 
   2598183817650008774135*q^30*v^30 + 62172813876546401175*q^31*v^30 + 
   1153418740992937605*q^32*v^30 + 16105909094406525*q^33*v^30 + 
   162317462987202*q^34*v^30 + 1111325136986*q^35*v^30 + 
   4711645795*q^36*v^30 + 10568821*q^37*v^30 + 9055*q^38*v^30 + q^39*v^30 + 
   35526823550062893001534939845600*q^18*v^31 + 
   56977702398637052034732534191300*q^19*v^31 + 
   38718541239589811961250499050750*q^20*v^31 + 
   14879303479988686960398117253408*q^21*v^31 + 
   3646788469604878936170011181604*q^22*v^31 + 610774217478813414591029201850*
    q^23*v^31 + 73323300182093027339489809175*q^24*v^31 + 
   6549805951725074968108975160*q^25*v^31 + 448924464697583178935743460*q^26*
    v^31 + 24181539362646865716889630*q^27*v^31 + 
   1039552914508728827102500*q^28*v^31 + 35853240986790136893200*q^29*v^31 + 
   986958002544164082205*q^30*v^31 + 21369420658269960710*q^31*v^31 + 
   355404840184093505*q^32*v^31 + 4389335166933650*q^33*v^31 + 
   38380130113410*q^34*v^31 + 221585354248*q^35*v^31 + 756774357*q^36*v^31 + 
   1255656*q^37*v^31 + 645*q^38*v^31 + 111961563984161565070104644516600*q^17*
    v^32 + 204177983709624111197544223094660*q^18*v^32 + 
   157862559834611325268581813268900*q^19*v^32 + 
   69070771153288757326936466578850*q^20*v^32 + 
   19282908784098116629926793006683*q^21*v^32 + 
   3678289134401700507870415765750*q^22*v^32 + 502437965715378937994957947595*
    q^23*v^32 + 50968021806213090812961053700*q^24*v^32 + 
   3957151597233160757683195680*q^25*v^32 + 240966878211114164033216835*q^26*
    v^32 + 11709950344141429623917700*q^27*v^32 + 
   457990853987023377368600*q^28*v^32 + 14400336071863037991275*q^29*v^32 + 
   360283780730423115165*q^30*v^32 + 7039593811214006835*q^31*v^32 + 
   104512301885543075*q^32*v^32 + 1134665541266306*q^33*v^32 + 
   8532275836740*q^34*v^32 + 40978505369*q^35*v^32 + 110119617*q^36*v^32 + 
   128670*q^37*v^32 + 33*q^38*v^32 + 332923557589582921947669999368800*q^16*
    v^33 + 690090895497601519313284059284800*q^17*v^33 + 
   606571830987734116162393425612520*q^18*v^33 + 
   301828166888234148152668764534400*q^19*v^33 + 
   95854872521563564254129570490224*q^20*v^33 + 
   20796878034862203416020631792986*q^21*v^33 + 
   3228246470159793987900417418750*q^22*v^33 + 371494503603328382729278928190*
    q^23*v^33 + 32640315841871458852207732400*q^24*v^33 + 
   2244057938057485208572439430*q^25*v^33 + 123000736243253842650022045*q^26*
    v^33 + 5435051672279933955411500*q^27*v^33 + 
   194073543335587860191100*q^28*v^33 + 5564954594110559804150*q^29*v^33 + 
   126315002009617404755*q^30*v^33 + 2219752241087720070*q^31*v^33 + 
   29274136706163425*q^32*v^33 + 277458021680082*q^33*v^33 + 
   1776081224380*q^34*v^33 + 6981968866*q^35*v^33 + 14335789*q^36*v^33 + 
   10990*q^37*v^33 + q^38*v^33 + 932700975072045789398651988919200*q^15*
    v^34 + 2197807702634769161715855602569300*q^16*v^34 + 
   2195452144771563279747336021372430*q^17*v^34 + 
   1241510605225673035388888732161050*q^18*v^34 + 
   448078944593025279832435988372375*q^19*v^34 + 
   110451840115421148543928047108807*q^20*v^34 + 
   19463237932670713921699891447629*q^21*v^34 + 
   2538507505151622796356013700385*q^22*v^34 + 252206087258197710033543507400*
    q^23*v^34 + 19558259956326074844990084900*q^24*v^34 + 
   1207206770223010485540218615*q^25*v^34 + 60094178338458151874519330*q^26*
    v^34 + 2425770801061946900670075*q^27*v^34 + 79187745207701032928425*q^28*
    v^34 + 2068794081553351933800*q^29*v^34 + 42492857982981593215*q^30*
    v^34 + 668954564609666005*q^31*v^34 + 7793349014666368*q^32*v^34 + 
   63976965330730*q^33*v^34 + 344520870655*q^34*v^34 + 1087133208*q^35*v^34 + 
   1641666*q^36*v^34 + 744*q^37*v^34 + 2457087010929282778830446660299840*
    q^14*v^35 + 6586888117366180970812488714870900*q^15*v^35 + 
   7479139190331671267320052472954550*q^16*v^35 + 
   4805154178178808009030918695642720*q^17*v^35 + 
   1969687409672746100094014259911700*q^18*v^35 + 
   551193764787817747293619395369522*q^19*v^35 + 
   110168867244538316616630481801091*q^20*v^35 + 
   16273429529901510374978351250150*q^21*v^35 + 
   1827096901748417059589475878415*q^22*v^35 + 159712139025955824228810907800*
    q^23*v^35 + 11088606121575202874456645840*q^24*v^35 + 
   620533048012728410602118370*q^25*v^35 + 28214887071146635421958550*q^26*
    v^35 + 1042884690022466985348800*q^27*v^35 + 31119968759441221163675*q^28*
    v^35 + 739381494205541377900*q^29*v^35 + 13699434760851147345*q^30*v^35 + 
   192335938985496250*q^31*v^35 + 1967040724955802*q^32*v^35 + 
   13860519758180*q^33*v^35 + 61924411967*q^34*v^35 + 153126984*q^35*v^35 + 
   161640*q^36*v^35 + 36*q^37*v^35 + 6071442209445336406039757948560600*q^13*
    v^36 + 18543668061484319863168181728344600*q^14*v^36 + 
   23951920955915870428230701743231450*q^15*v^36 + 
   17487348068773448869186125029332040*q^16*v^36 + 
   8139892986001925354813390035872495*q^17*v^36 + 
   2584734528880339979610252069193375*q^18*v^36 + 
   585644817519998902723163737896370*q^19*v^36 + 
   97920351467103992940954849653073*q^20*v^36 + 
   12418295406947846389732965298630*q^21*v^36 + 
   1223045678033335415430455602690*q^22*v^36 + 95443126761453268354530840475*
    q^23*v^36 + 5995399803650992636514519675*q^24*v^36 + 
   306224231523250514303845760*q^25*v^36 + 12760127461082581054017375*q^26*
    v^36 + 432183797052614012249550*q^27*v^36 + 11775625935128378219050*q^28*
    v^36 + 253815441303432252750*q^29*v^36 + 4226682279937566585*q^30*v^36 + 
   52654286120016354*q^31*v^36 + 469388975805422*q^32*v^36 + 
   2809643840695*q^33*v^36 + 10243368490*q^34*v^36 + 19260787*q^35*v^36 + 
   13222*q^36*v^36 + q^37*v^36 + 14027063840903453970888770489970800*q^12*
    v^37 + 48922237879260884443608007951280120*q^13*v^37 + 
   71988147510834379749944954514406100*q^14*v^37 + 
   59775404164476824017813497194284450*q^15*v^37 + 
   31604573321345689022750673156808040*q^16*v^37 + 
   11386984673641386624461436705410700*q^17*v^37 + 
   2923974599834769825647711100895341*q^18*v^37 + 
   553209237942107437181432598943280*q^19*v^37 + 
   79225040550964079327162199635729*q^20*v^37 + 
   8788906182585089245369521843530*q^21*v^37 + 770564400522510576179472407350*
    q^22*v^37 + 54279327258887589576890636870*q^23*v^37 + 
   3108073133968163635812702125*q^24*v^37 + 145505730532437754912829430*q^25*
    v^37 + 5565141848548607850634425*q^26*v^37 + 
   172652480037429811136200*q^27*v^37 + 4287629075909910185150*q^28*v^37 + 
   83594031826116221400*q^29*v^37 + 1245969112790122855*q^30*v^37 + 
   13694478446907374*q^31*v^37 + 105558526849370*q^32*v^37 + 
   530294106556*q^33*v^37 + 1546514160*q^34*v^37 + 2126586*q^35*v^37 + 
   852*q^36*v^37 + 30176970014650172801241081481050200*q^11*v^38 + 
   120580667765300729117697301117333500*q^12*v^38 + 
   202598547135497220934971954691432240*q^13*v^38 + 
   191611389271422077579040310669476200*q^14*v^38 + 
   115173647383425756922738787897863545*q^15*v^38 + 
   47102361029988293291702918906197155*q^16*v^38 + 
   13708562752166579923119482689105275*q^17*v^38 + 
   2934674479723260853492920746285782*q^18*v^38 + 
   474550318573340884196685101555110*q^19*v^38 + 
   59294686231874173258832835823040*q^20*v^38 + 
   5839604948450352594672695439710*q^21*v^38 + 461006153824886192094475111675*
    q^22*v^38 + 29552416901427999113471503115*q^23*v^38 + 
   1550335357435283911459714350*q^24*v^38 + 66683064887445889069808575*q^25*
    v^38 + 2341693167466005939711150*q^26*v^38 + 66465614619296836665775*q^27*
    v^38 + 1500930629488480405050*q^28*v^38 + 26379823640737858800*q^29*
    v^38 + 350299397670303112*q^30*v^38 + 3375208074446943*q^31*v^38 + 
   22289451336565*q^32*v^38 + 92654517437*q^33*v^38 + 210909345*q^34*v^38 + 
   201306*q^35*v^38 + 39*q^36*v^38 + 60140175320478911232939726888882400*q^10*
    v^39 + 276561659989130118657914649975256000*q^11*v^39 + 
   532331628237715116674242682755806660*q^12*v^39 + 
   574765222108966030511649105854844650*q^13*v^39 + 
   393358076610224511128196962048769400*q^14*v^39 + 
   182773059825809388392864421343788960*q^15*v^39 + 
   60321066973766125270435044621967795*q^16*v^39 + 
   14615212019970467328518014962754798*q^17*v^39 + 
   2668991266973949005427740266074010*q^18*v^39 + 
   375663419971652923882547828969260*q^19*v^39 + 
   41560633146863078868548526549970*q^20*v^39 + 
   3676193074613497185755145209340*q^21*v^39 + 263592524702755702250762222985*
    q^22*v^39 + 15466320363718552238830722800*q^23*v^39 + 
   745704404065765118746340350*q^24*v^39 + 29498781384687977509559800*q^25*
    v^39 + 950586867958901200253650*q^26*v^39 + 24641640895708291705250*q^27*
    v^39 + 504611600713139439500*q^28*v^39 + 7964626235241429900*q^29*v^39 + 
   93737767553189476*q^30*v^39 + 786064575478432*q^31*v^39 + 
   4400526161063*q^32*v^39 + 14882910970*q^33*v^39 + 25640545*q^34*v^39 + 
   15778*q^35*v^39 + q^36*v^39 + 110294517933529273295578213448206480*q^9*
    v^40 + 587277077482338664445456160698014200*q^10*v^40 + 
   1300855162964065146008862587522907500*q^11*v^40 + 
   1608763925159606782184204905729350690*q^12*v^40 + 
   1256513764005769101723931477939988950*q^13*v^40 + 
   664373283363506032927009240072561265*q^14*v^40 + 
   248899337723526073454288378428893955*q^15*v^40 + 
   68299288672783600570062026581997575*q^16*v^40 + 
   14092153525548429865497748704433037*q^17*v^40 + 
   2235142845871008482817642860944110*q^18*v^40 + 
   277858881394350020675825522864304*q^19*v^40 + 
   27539607111566483239767234417710*q^20*v^40 + 
   2207751933449999346186809196225*q^21*v^40 + 144699910553806651305664103115*
    q^22*v^40 + 7801401164779259674756847675*q^23*v^40 + 
   346297073787171857343413635*q^24*v^40 + 12599571943284659469816950*q^25*
    v^40 + 372131605648196924952175*q^26*v^40 + 8790903831441152782275*q^27*
    v^40 + 162735256101816950400*q^28*v^40 + 2296870778174589416*q^29*v^40 + 
   23820105632576853*q^30*v^40 + 172426881477615*q^31*v^40 + 
   808257658867*q^32*v^40 + 2179242195*q^33*v^40 + 2730504*q^34*v^40 + 
   969*q^35*v^40 + 184560517824544773256191421834005600*q^8*v^41 + 
   1147077951128534769986757607259377200*q^9*v^41 + 
   2941806649969978762317129663728435400*q^10*v^41 + 
   4186017916683241079404009595808032980*q^11*v^41 + 
   3743647736843843034269067158145659640*q^12*v^41 + 
   2257833566998488566235462451917716750*q^13*v^41 + 
   961787937772468299182188962912744825*q^14*v^41 + 
   299246433647357312871860780105961890*q^15*v^41 + 
   69818326850709189979311305895305069*q^16*v^41 + 
   12486866933262520195556940456532062*q^17*v^41 + 
   1745153730688913157338238806323690*q^18*v^41 + 
   193877649520583320763943798060550*q^19*v^41 + 
   17376058390701316805620332341730*q^20*v^41 + 
   1271175204709784196168964273980*q^21*v^41 + 76501083983789513641042864715*
    q^22*v^41 + 3798941052583104336071821350*q^23*v^41 + 
   155354370793711158625366375*q^24*v^41 + 5195351695379688876890150*q^25*
    v^41 + 140404696775905917699675*q^26*v^41 + 3014834081836272737550*q^27*
    v^41 + 50273899629174617900*q^28*v^41 + 631512986930505690*q^29*v^41 + 
   5733401953819889*q^30*v^41 + 35491029831354*q^31*v^41 + 
   137303250347*q^32*v^41 + 287830980*q^33*v^41 + 248640*q^34*v^41 + 
   42*q^35*v^41 + 278679424714709889166764805060153600*q^7*v^42 + 
   2043487653024422047643561426717611840*q^8*v^42 + 
   6116994892559576999661188387624273200*q^9*v^42 + 
   10076154709482273663051395681534158500*q^10*v^42 + 
   10365390371713114146210598383248895730*q^11*v^42 + 
   7154726121497528935142105910314226600*q^12*v^42 + 
   3473889926649486536155845522157345220*q^13*v^42 + 
   1227689084981600166075520461617728275*q^14*v^42 + 
   324317314357910678711041834332295870*q^15*v^42 + 
   65470040451059424872939823423354759*q^16*v^42 + 
   10295120517694298437588118209896090*q^17*v^42 + 
   1282768359127197002253072553491222*q^18*v^42 + 
   128565042606090591139292956360525*q^19*v^42 + 
   10495064796485767946987373513065*q^20*v^42 + 
   704208439517345972647704536180*q^21*v^42 + 39031855926234699569175560425*
    q^22*v^42 + 1787536083521468301501955580*q^23*v^42 + 
   67336296110225615936711850*q^24*v^42 + 2067342322807363072821425*q^25*
    v^42 + 51016613442749203904225*q^26*v^42 + 992826293177620307600*q^27*
    v^42 + 14855258364952248748*q^28*v^42 + 165198104564384085*q^29*v^42 + 
   1303345225840977*q^30*v^42 + 6825299137714*q^31*v^42 + 
   21420637555*q^32*v^42 + 33832057*q^33*v^42 + 18685*q^34*v^42 + q^35*v^42 + 
   374195844633265430405007055374412800*q^6*v^43 + 
   3283917573620958824269438820720771200*q^7*v^43 + 
   11597442492439626002386996069013049280*q^8*v^43 + 
   22295046706058148031072031075596813400*q^9*v^43 + 
   26543230507561369115747845015791836540*q^10*v^43 + 
   21065201401002907737126710935534762060*q^11*v^43 + 
   11697888095704063967983602168559016000*q^12*v^43 + 
   4707601748245279246009243437839231790*q^13*v^43 + 
   1410717880901328414914336527235956825*q^14*v^43 + 
   321904269852010376272992935927407582*q^15*v^43 + 
   57019162049870166456548866664557823*q^16*v^43 + 
   7975396148491568789602348624297830*q^17*v^43 + 
   894413580225352655615210067919854*q^18*v^43 + 
   81481495000865852740188729653900*q^19*v^43 + 
   6091973110916452461530744886765*q^20*v^43 + 376264550350919281654266955910*
    q^21*v^43 + 19242867049014533404632368375*q^22*v^43 + 
   813069090783439489930552910*q^23*v^43 + 28193708311945970993099200*q^24*
    v^43 + 793409645868379818010550*q^25*v^43 + 17835739335536078741475*q^26*
    v^43 + 313558006606116145650*q^27*v^43 + 4191411483719208736*q^28*v^43 + 
   41020312655818220*q^29*v^43 + 278899971124627*q^30*v^43 + 
   1220167409908*q^31*v^43 + 3042735135*q^32*v^43 + 3476424*q^33*v^43 + 
   1095*q^34*v^43 + 438072028859494786324760278428569600*q^5*v^44 + 
   4691555433661280079308573495792352000*q^6*v^44 + 
   19829887238396420562958898357260926720*q^7*v^44 + 
   44970721127569611965563366652946943600*q^8*v^44 + 
   62469016559707508259805797648311473200*q^9*v^44 + 
   57353029516143115338596781575163166220*q^10*v^44 + 
   36596093953862880089350853568695925840*q^11*v^44 + 
   16829186295237733518201697285608741860*q^12*v^44 + 
   5735937906518953565123557519102465000*q^13*v^44 + 
   1482444433638952523339651191866715300*q^14*v^44 + 
   296253256605972288387799425237712746*q^15*v^44 + 
   46575091012208139465738469077744032*q^16*v^44 + 
   5850009474362733245225995812236931*q^17*v^44 + 
   595048401469287738805703001293175*q^18*v^44 + 
   49564706721078669955649197522075*q^19*v^44 + 
   3407848991692027121089234694320*q^20*v^44 + 194211717881973743842964087965*
    q^21*v^44 + 9173203183982467365111118740*q^22*v^44 + 
   357524175364091011586512700*q^23*v^44 + 11398956124876781044390475*q^24*
    v^44 + 293465077509052461410650*q^25*v^44 + 5993358009619065798300*q^26*
    v^44 + 94839785882280376319*q^27*v^44 + 1127107433097649745*q^28*v^44 + 
   9643437684010470*q^29*v^44 + 55966927246496*q^30*v^44 + 
   201565163012*q^31*v^44 + 389327151*q^32*v^44 + 304695*q^33*v^44 + 
   45*q^34*v^44 + 434985368988762879785343505266769920*q^4*v^45 + 
   5842199008046145036661565003777612800*q^5*v^45 + 
   30136088566919478564821318804058982400*q^6*v^45 + 
   81791887145713897216285004518814145280*q^7*v^45 + 
   134007410568957994919026279501409653000*q^8*v^45 + 
   143501592288943279546474667056240821620*q^9*v^45 + 
   105869782804291471771261208196812701760*q^10*v^45 + 
   55896648714412575428068245021210386950*q^11*v^45 + 
   21746265060657719154031972107591988390*q^12*v^45 + 
   6383193712324922512425571788302282000*q^13*v^45 + 
   1442252954387682660438671923749605766*q^14*v^45 + 
   255284774890397253167515502800344678*q^15*v^45 + 
   35959409923297233694089792244922380*q^16*v^45 + 
   4087577623605024836158753175684884*q^17*v^45 + 
   379437481006108593809616312072975*q^18*v^45 + 
   29027711848809425936075634965860*q^19*v^45 + 
   1840718767229766432797257093360*q^20*v^45 + 96933724114025385807347596950*
    q^21*v^45 + 4229612803779670717261678810*q^22*v^45 + 
   151951762178685557192142500*q^23*v^45 + 4447858987529344751709775*q^24*
    v^45 + 104525438498414271866500*q^25*v^45 + 1933505854893505219900*q^26*
    v^45 + 27429503218580457806*q^27*v^45 + 288259050971145745*q^28*v^45 + 
   2140045140950158*q^29*v^45 + 10485801367438*q^30*v^45 + 
   30548842960*q^31*v^45 + 44261329*q^32*v^45 + 21970*q^33*v^45 + q^34*v^45 + 
   351806780707833564590747992719360000*q^3*v^46 + 
   6168735520798171431510711829885849600*q^4*v^46 + 
   39911044796027280134558510129177657600*q^5*v^46 + 
   132199717210572568455008103489569600960*q^6*v^46 + 
   259184802944262813449121179116014926080*q^7*v^46 + 
   327261421997225253534098827926554798500*q^8*v^46 + 
   281470028166690441773291658156350665550*q^9*v^46 + 
   171697700887919556902769590722923305880*q^10*v^46 + 
   76614185965095181618710329289268164230*q^11*v^46 + 
   25635670439984408922869930376198549440*q^12*v^46 + 
   6567642541164046411036772387117975425*q^13*v^46 + 
   1311781649709830507005570341318253670*q^14*v^46 + 
   207585799038095940863029838984415719*q^15*v^46 + 
   26404029071158478373718933593250423*q^16*v^46 + 
   2733512091094830590891433896358179*q^17*v^46 + 
   232686676119085924292842412022175*q^18*v^46 + 
   16403891810164713503612984240825*q^19*v^46 + 
   961238558286852703476908997905*q^20*v^46 + 46808572591791470442607391920*
    q^21*v^46 + 1886307452055224782851498010*q^22*v^46 + 
   62397452416115754918415475*q^23*v^46 + 1673853739872211406233400*q^24*
    v^46 + 35816038708773450136275*q^25*v^46 + 598077978965333228457*q^26*
    v^46 + 7572734630578390196*q^27*v^46 + 69950626142070380*q^28*v^46 + 
   446800752899765*q^29*v^46 + 1824862898944*q^30*v^46 + 
   4210716588*q^31*v^46 + 4390509*q^32*v^46 + 1230*q^33*v^46 + 
   217288540909523969738392207360000000*q^2*v^47 + 
   5303708452833858758642325589639823360*q^3*v^47 + 
   44807821132060374800747311322899763200*q^4*v^47 + 
   186172904425415746904499470039240124800*q^5*v^47 + 
   445439465607866531117291617783738799360*q^6*v^47 + 
   672885309530695829146423763090688135800*q^7*v^47 + 
   682112235346799206667723935883167307060*q^8*v^47 + 
   484761886561430722790640380211827837400*q^9*v^47 + 
   249685114417339753334772721634582828040*q^10*v^47 + 
   95706994998630556750731162447164711830*q^11*v^47 + 
   27907527695756612126264864387571360650*q^12*v^47 + 
   6308578413688420042829106331794558648*q^13*v^47 + 
   1124153784819697505881251796351986980*q^14*v^47 + 
   160282585918126170463575275133106572*q^15*v^47 + 
   18528279882379247475622047782416883*q^16*v^47 + 
   1755864603843446961601128624135550*q^17*v^47 + 
   137572729991664358635649828142255*q^18*v^47 + 
   8958742545465132756881528806300*q^19*v^47 + 485682908020624375963331177965*
    q^20*v^47 + 21873619081831577902270213220*q^21*v^47 + 
   813524858285395432462963700*q^22*v^47 + 24743821137365287169084550*q^23*
    v^47 + 607049084473458933369750*q^24*v^47 + 11793904435187996030650*q^25*
    v^47 + 177128356313538194787*q^26*v^47 + 1991884644811320280*q^27*v^47 + 
   16063573123834444*q^28*v^47 + 87424331349110*q^29*v^47 + 
   293211691892*q^30*v^47 + 522111138*q^31*v^47 + 370605*q^32*v^47 + 
   48*q^33*v^47 + 91084374263230508473463603200000000*q*v^48 + 
   3481020232724533296929247846727680000*q^2*v^48 + 
   40949824992335215720390680828697681920*q^3*v^48 + 
   222211541420891859366196886351032646400*q^4*v^48 + 
   666931075298675000098414835227083077280*q^5*v^48 + 
   1229341257590620226593533172048579602720*q^6*v^48 + 
   1490441956486314611660056191825570900300*q^7*v^48 + 
   1247744727932719669007715542956470990970*q^8*v^48 + 
   748127704522688496085086216891828840750*q^9*v^48 + 
   330646004620888429518291799124721553590*q^10*v^48 + 
   110290065124170426517053318763604821210*q^11*v^48 + 
   28327185614994488017193553888676466875*q^12*v^48 + 
   5701415586908616010197150649671452601*q^13*v^48 + 
   913388502248239761422737001752948735*q^14*v^48 + 
   118099382283476236999442341085453449*q^15*v^48 + 
   12472597489472206532127243674567371*q^16*v^48 + 
   1086340915806174878812683125732950*q^17*v^48 + 
   78561133247073169225061894250535*q^18*v^48 + 
   4733270571965002152065011963950*q^19*v^48 + 237540868579804824226806318110*
    q^20*v^48 + 9891277881349419380537637040*q^21*v^48 + 
   339173938768874219045494875*q^22*v^48 + 9469645218784975857934475*q^23*
    v^48 + 211974671064330357996225*q^24*v^48 + 3727743139958643356221*q^25*
    v^48 + 50147712389238643044*q^26*v^48 + 498110932764314835*q^27*v^48 + 
   3480447400099703*q^28*v^48 + 15960390064270*q^29*v^48 + 
   43180992724*q^30*v^48 + 57432856*q^31*v^48 + 25660*q^32*v^48 + q^33*v^48 + 
   19427421630068723506216960000000000*v^49 + 
   1549954300365836091171077619712000000*q*v^49 + 
   28558732202059138019257878212744314880*q^2*v^49 + 
   215842829237951207155625366092408576000*q^3*v^49 + 
   846179368600943171170691685719867716800*q^4*v^49 + 
   1956530440873410870475093479577269575840*q^5*v^49 + 
   2893850813695541259577653747995158753480*q^6*v^49 + 
   2896171294467436330177151797550974088880*q^7*v^49 + 
   2044130115517884732736684413948656410450*q^8*v^49 + 
   1050633144297026863084296578838998211450*q^9*v^49 + 
   403546143290756833978134158951925745420*q^10*v^49 + 
   118372226087063671403469439067333849290*q^11*v^49 + 
   27018072326691105852703909206018665469*q^12*v^49 + 
   4878527601463027047187338070106855760*q^13*v^49 + 
   707193864584080813582414041067234735*q^14*v^49 + 
   83366605035169723029103662688679822*q^15*v^49 + 
   8078167224935287736965890773518329*q^16*v^49 + 
   648684638579198306177021575466140*q^17*v^49 + 
   43385941745723098248136290985325*q^18*v^49 + 
   2420857101125122758867263145900*q^19*v^49 + 112475842989580427768717723430*
    q^20*v^49 + 4327494036872560747467196860*q^21*v^49 + 
   136634645160898749049247425*q^22*v^49 + 3495037501724442482808500*q^23*
    v^49 + 71197900518985424278925*q^24*v^49 + 1129463396198020652318*q^25*
    v^49 + 13548388960374656986*q^26*v^49 + 118141345665561062*q^27*v^49 + 
   709073746953245*q^28*v^49 + 2704497974620*q^29*v^49 + 
   5777050002*q^30*v^49 + 5502324*q^31*v^49 + 1374*q^32*v^49 + 
   350972375251922328717833011200000000*v^50 + 
   13505852695131939489739613344890880000*q*v^50 + 
   159936119907376245697403583625700024320*q^2*v^50 + 
   873489383392888136270083067288331078400*q^3*v^50 + 
   2638341971107115142849652151709740119360*q^4*v^50 + 
   4894556665869210558728319541705342313520*q^5*v^50 + 
   5974114208069338766675743438219246073900*q^6*v^50 + 
   5037897287719708791457506742831610451970*q^7*v^50 + 
   3045470602706570279587645087726721667550*q^8*v^50 + 
   1358759844230791587258486577530812940090*q^9*v^50 + 
   458266386226726325898017427345564671310*q^10*v^50 + 
   119241591308209744336867833884826857425*q^11*v^50 + 
   24366576010059902432549525364205326051*q^12*v^50 + 
   3972406126320470205152414844306799710*q^13*v^50 + 
   523876036619272815182426646847269499*q^14*v^50 + 
   56554484877526797976959626153926146*q^15*v^50 + 
   5045215293149328769130076850110400*q^16*v^50 + 
   374405171287336607892016614969610*q^17*v^50 + 
   23191474504494957475789098220300*q^18*v^50 + 
   1199012283419651992754937800120*q^19*v^50 + 51558659781680699545565021590*
    q^20*v^50 + 1831175063443097481172427925*q^21*v^50 + 
   53153784888331771333245925*q^22*v^50 + 1242978573234023314476925*q^23*
    v^50 + 22977151822867087642563*q^24*v^50 + 327571525564263885319*q^25*
    v^50 + 3486217468005008085*q^26*v^50 + 26504915329160003*q^27*v^50 + 
   135305501541920*q^28*v^50 + 422754670064*q^29*v^50 + 694409706*q^30*v^50 + 
   447585*q^31*v^50 + 51*q^32*v^50 + 3246531987614967883040846512128000000*
    v^51 + 80327009884396208009617389370765475840*q*v^51 + 
   687612950198077927740189987538133150720*q^2*v^51 + 
   2893958711586547472119851872577078038400*q^3*v^51 + 
   7013577891921832296468930770837265184000*q^4*v^51 + 
   10735404492838075970170249163760065615160*q^5*v^51 + 
   11036335601622860545638427654742369104340*q^6*v^51 + 
   7965563321505725408985517583660501236820*q^7*v^51 + 
   4175660858662238289700055167060707636550*q^8*v^51 + 
   1633653425256106233230145119645650125000*q^9*v^51 + 
   487932207835972690586686600212512945630*q^10*v^51 + 
   113443234971503765766235729443031842632*q^11*v^51 + 
   20884915243096338673973644946969624231*q^12*v^51 + 
   3090716437587311176945114021015533690*q^13*v^51 + 
   372499932176026956001683217178927115*q^14*v^51 + 
   36959365214237592405662378349176458*q^15*v^51 + 
   3043645262078682552917212362463520*q^16*v^51 + 
   209099317045161546716234226124810*q^17*v^51 + 
   12005526993751597928197517014600*q^18*v^51 + 
   575152089299936238231548424750*q^19*v^51 + 22876310584063386604404293570*
    q^20*v^51 + 749103135812265720141947850*q^21*v^51 + 
   19954929390745419541802425*q^22*v^51 + 425569127481566033794000*q^23*
    v^51 + 7116135288342473167225*q^24*v^51 + 90792881846104644302*q^25*
    v^51 + 852534971034297321*q^26*v^51 + 5607668641065938*q^27*v^51 + 
   24073883988130*q^28*v^51 + 60512142730*q^29*v^51 + 73939828*q^30*v^51 + 
   29782*q^31*v^51 + q^32*v^51 + 20495534086207785048051257701826560000*
    v^52 + 366729475421853395187581375054017597440*q*v^52 + 
   2419930883674188946222775918509719353600*q^2*v^52 + 
   8173300304983592711327011926181575466880*q^3*v^52 + 
   16342968738115196771812284641433663315600*q^4*v^52 + 
   21064178304801926354292054808243331973980*q^5*v^52 + 
   18524042675221293063289273694888178122590*q^6*v^52 + 
   11584154142560645371062603755445687911100*q^7*v^52 + 
   5318705771963076271265713654030245675420*q^8*v^52 + 
   1839933310315484044832188733868744154775*q^9*v^52 + 
   490128485505706694854206277600469717815*q^10*v^52 + 
   102448941286648936571120861792292755822*q^11*v^52 + 
   17083060861742199375924743677891229440*q^12*v^52 + 
   2305385363309285910422005605450013082*q^13*v^52 + 
   254884768549104977605921113021974610*q^14*v^52 + 
   23311925380196325923638813982811854*q^15*v^52 + 
   1775831705208342696860789983289370*q^16*v^52 + 
   113079268590208311567644962483150*q^17*v^52 + 
   6020586688897030235155637194360*q^18*v^52 + 267196887002153898012868844575*
    q^19*v^52 + 9821565341438845189733363135*q^20*v^52 + 
   296100648297789093304300725*q^21*v^52 + 7223999778158199614886975*q^22*
    v^52 + 140129451005187323472489*q^23*v^52 + 2112178163491947970575*q^24*
    v^52 + 24007041540903218666*q^25*v^52 + 197656091703150971*q^26*v^52 + 
   1114990251580055*q^27*v^52 + 3972761984812*q^28*v^52 + 
   7860279120*q^29*v^52 + 6845079*q^30*v^52 + 1527*q^31*v^52 + 
   99310173083394709293042513442345451520*v^53 + 
   1370372118065153895510056214441367342080*q*v^53 + 
   7258875312332921789481425406191209478400*q^2*v^53 + 
   20230374092291947431199442967574855016960*q^3*v^53 + 
   34059105309144321932586089412046030010600*q^4*v^53 + 
   37538755680280965444135456161645999782720*q^5*v^53 + 
   28584119139933790645221666541829759610230*q^6*v^53 + 
   15640702958058990360579182813027925625000*q^7*v^53 + 
   6341246194840652850479765924725130486940*q^8*v^53 + 
   1953186049865812759825040123140483360450*q^9*v^53 + 
   466836717844071031626985219672653883571*q^10*v^53 + 
   88189258688423257204190907372021802094*q^11*v^53 + 
   13379983395119352123909871868392433480*q^12*v^53 + 
   1652969062167330589734034094222096894*q^13*v^53 + 
   168174397079756569552985667952922270*q^14*v^53 + 
   14211839083514451944202618014963360*q^15*v^53 + 
   1002995047150522302561210661788940*q^16*v^53 + 
   59243111102249292032444046135650*q^17*v^53 + 
   2925175139532462713638630506770*q^18*v^53 + 120198010157921211871123439550*
    q^19*v^53 + 4078594223302833478899727475*q^20*v^53 + 
   113019370311725532804710650*q^21*v^53 + 2519689742497441303457425*q^22*
    v^53 + 44325568521485154758838*q^23*v^53 + 599950187406776953375*q^24*
    v^53 + 6043822391141628048*q^25*v^53 + 43327921253741667*q^26*v^53 + 
   207527153506310*q^27*v^53 + 604291098254*q^28*v^53 + 916229190*q^29*v^53 + 
   536931*q^30*v^53 + 54*q^31*v^53 + 393804349392655023774369322928057077760*
    v^54 + 4363929761855500726073138658480310526720*q*v^54 + 
   19079386985302098761546911651691119890240*q^2*v^54 + 
   44774244133125197181779979882378045474600*q^3*v^54 + 
   64449694325893504608446580553623792645400*q^4*v^54 + 
   61479039125922054627454593140180111264610*q^5*v^54 + 
   40929597935598740279508451253680716606970*q^6*v^54 + 
   19753833546283306300308534436198895537685*q^7*v^54 + 
   7120131707306913234708346302265753973775*q^8*v^54 + 
   1964117660624594328427933484621898294775*q^9*v^54 + 
   423373069867460694783821343893046050398*q^10*v^54 + 
   72606907422621994099754194030563687126*q^11*v^54 + 
   10062181080753416811600420484430058486*q^12*v^54 + 
   1141700998851772017860729563187138620*q^13*v^54 + 
   107167467687743752971777323402896870*q^14*v^54 + 
   8383210049033054583625044014413880*q^15*v^54 + 
   548734917208169725978050486908460*q^16*v^54 + 
   30077011404667234085567351292330*q^17*v^54 + 
   1376917401135618009808277999125*q^18*v^54 + 52343271706915335097022397950*
    q^19*v^54 + 1637425725837566157084531525*q^20*v^54 + 
   41627055657324428572563475*q^21*v^54 + 845957975221067877937617*q^22*
    v^54 + 13452670886890048685300*q^23*v^54 + 162814007674126412800*q^24*
    v^54 + 1445503246597428134*q^25*v^54 + 8952639395828103*q^26*v^54 + 
   35992169942566*q^27*v^54 + 84092980090*q^28*v^54 + 94475065*q^29*v^54 + 
   34363*q^30*v^54 + q^31*v^54 + 1330612020102314074567543015710115911680*
    v^55 + 12175238199010858766779547156946464118400*q*v^55 + 
   44832823741527229091446744575186325350560*q^2*v^55 + 
   89956926010543777354769720493736415705800*q^3*v^55 + 
   112042897528727243656840153905837922893760*q^4*v^55 + 
   93393706155021573657714390524665743438830*q^5*v^55 + 
   54792034605814403275148493969639612861850*q^6*v^55 + 
   23479612417023496529213791192776908905590*q^7*v^55 + 
   7566861517230402223495501611143795157175*q^8*v^55 + 
   1878732824439340903303065141682724542728*q^9*v^55 + 
   366828535964051962226636406353170388554*q^10*v^55 + 
   57332867967679381724425279632860358880*q^11*v^55 + 
   7281873856150019343559058398328191764*q^12*v^55 + 
   760940019985235847430185223961403620*q^13*v^55 + 
   66037251665469613801006981732268534*q^14*v^55 + 
   4788570108913045959892175853069790*q^15*v^55 + 
   290922668012468102233545555162050*q^16*v^55 + 
   14798640666322561457901908920070*q^17*v^55 + 
   627831468875128404848718650275*q^18*v^55 + 22057809859002834787364694580*
    q^19*v^55 + 635162382076829297561955525*q^20*v^55 + 
   14783087677888307589408400*q^21*v^55 + 273106215362359954280303*q^22*
    v^55 + 3912028826174031122500*q^23*v^55 + 42138508789557136060*q^24*
    v^55 + 327639855479639072*q^25*v^55 + 1737571712099085*q^26*v^55 + 
   5785635279574*q^27*v^55 + 10608966690*q^28*v^55 + 8455872*q^29*v^55 + 
   1689*q^30*v^55 + 3938360653453090487381563131174927274240*v^56 + 
   30362653944791952310053173087448485399120*q*v^56 + 
   95614026751362521559956648116839794275560*q^2*v^56 + 
   165998926100455356341627461691806924710200*q^3*v^56 + 
   180611509458391809795345323030835843551100*q^4*v^56 + 
   132581783056575015795009810191331513687540*q^5*v^56 + 
   68991167907725848264878016883119930239005*q^6*v^56 + 
   26395649487574677455279920264548227928265*q^7*v^56 + 
   7642581390951175252300448821170978838475*q^8*v^56 + 
   1715191740283296055536967425202792958090*q^9*v^56 + 
   304511742314714660105135765490844173222*q^10*v^56 + 
   43519770552738777869312442819565303938*q^11*v^56 + 
   5080373426619504329417567136753050204*q^12*v^56 + 
   490062992720032087410508174191576580*q^13*v^56 + 
   39386774004173449693055194227197650*q^14*v^56 + 
   2650249613805503233072897126330145*q^15*v^56 + 
   149504279349248872092700386841790*q^16*v^56 + 
   7056540045961952271559181266020*q^17*v^56 + 277236635998891736159118613600*
    q^18*v^56 + 8990959423580576932790407800*q^19*v^56 + 
   237901128039514891805297575*q^20*v^56 + 5057566192069155776423951*q^21*
    v^56 + 84683587483161826300788*q^22*v^56 + 1088392218381680312400*q^23*
    v^56 + 10380332134771750500*q^24*v^56 + 70185839441564426*q^25*v^56 + 
   315503663334008*q^26*v^56 + 856570038524*q^27*v^56 + 
   1199654385*q^28*v^56 + 640020*q^29*v^56 + 57*q^30*v^56 + 
   10417693590405369074993730617987297316320*v^57 + 
   68709713232670669030024448210346438735920*q*v^57 + 
   187248729564161401264078521265256272898800*q^2*v^57 + 
   283959596774978380155377370902673614720780*q^3*v^57 + 
   271975392130921841642509949507182374105550*q^4*v^57 + 
   176948267653747142331922771660186262101020*q^5*v^57 + 
   82113380637517523509112845670728225988805*q^6*v^57 + 
   28180538013796258480701125666806050939250*q^7*v^57 + 
   7360925526784870639226782216142187052459*q^8*v^57 + 
   1498762353882754480367187947059223218010*q^9*v^57 + 
   242747734519184407118889404099861938466*q^10*v^57 + 
   31815946274387499918312051493002524928*q^11*v^57 + 
   3422072652725393411758091926094773730*q^12*v^57 + 
   305300267087456921021160311617765822*q^13*v^57 + 
   22754110779112287333469035454439800*q^14*v^57 + 
   1421754142504641799651676637663460*q^15*v^57 + 
   74480121618517014403587044094490*q^16*v^57 + 
   3260548863858079278299000867300*q^17*v^57 + 118518483134705398967064674690*
    q^18*v^57 + 3542928488415234354195491400*q^19*v^57 + 
   85976407794226059793674825*q^20*v^57 + 1665276932749969260690326*q^21*
    v^57 + 25188757968031781102300*q^22*v^57 + 289229534581684418730*q^23*
    v^57 + 2428422813188908950*q^24*v^57 + 14165354532129058*q^25*v^57 + 
   53349075781288*q^26*v^57 + 115919880160*q^27*v^57 + 119842681*q^28*v^57 + 
   39430*q^29*v^57 + q^30*v^57 + 25001875581296237204429113820952096773760*
    v^58 + 142754432869745546711392767446239161809440*q*v^58 + 
   339861997632761983146490817690359868978400*q^2*v^58 + 
   453640009738554046969548245565885534822260*q^3*v^58 + 
   384904954577857985710741077903318618388450*q^4*v^58 + 
   223124817136419064231543578523196057590890*q^5*v^58 + 
   92756877975418754454781592723798635007885*q^6*v^58 + 
   28668695848348268724349669439865309155175*q^7*v^58 + 
   6779754942249166778054286753325755326248*q^8*v^58 + 
   1256440352654153967680563912503117356920*q^9*v^58 + 
   186189380993088941887071658131784073194*q^10*v^58 + 
   22436410979908722563061376407185170876*q^11*v^58 + 
   2228143743756277868548544302021372160*q^12*v^58 + 
   184139274987531602381760223955782859*q^13*v^58 + 
   12739389477772594626433630934420375*q^14*v^58 + 
   739479462542775834457285869450195*q^15*v^58 + 
   35969743406459799459873051066080*q^16*v^58 + 
   1459569222857922562259330881200*q^17*v^58 + 49031020979541085015506231530*
    q^18*v^58 + 1348868331912129475055791125*q^19*v^58 + 
   29955798617942075119597153*q^20*v^58 + 527157012624828958892642*q^21*
    v^58 + 7177205532077149395000*q^22*v^58 + 73279505224298318335*q^23*
    v^58 + 538197373808706050*q^24*v^58 + 2684082702101109*q^25*v^58 + 
   8355345395146*q^26*v^58 + 14207929845*q^27*v^58 + 10375932*q^28*v^58 + 
   1860*q^29*v^58 + 55080442681986785467500809478448282175680*v^59 + 
   274834180636195717831315087973716579598960*q*v^59 + 
   575966403266760051976297137511719908125840*q^2*v^59 + 
   680905318842046044084361678735587956309900*q^3*v^59 + 
   514468697629661962988042189701204162991100*q^4*v^59 + 
   266902907116678181197719443378120041631070*q^5*v^59 + 
   99782126828945750173657457818302852045665*q^6*v^59 + 
   27869362657975737772649076550877705026752*q^7*v^59 + 
   5985542893644104145395060171344120130420*q^8*v^59 + 
   1012487585833563703606345149143923689770*q^9*v^59 + 
   137626665975142581092451150121055713222*q^10*v^59 + 
   15281646606934363599060479886025310744*q^11*v^59 + 
   1403712057572726526603715990422832996*q^12*v^59 + 
   107596308306053730492470951838492650*q^13*v^59 + 
   6914818059596875084777014212608675*q^14*v^59 + 
   372945360867103146675421443284260*q^15*v^59 + 
   16838420174424456463910341270070*q^16*v^59 + 
   632797063695216915977322054570*q^17*v^59 + 19619801648843007385038901850*
    q^18*v^59 + 495830739239584143579393700*q^19*v^59 + 
   10053398558532882402223629*q^20*v^59 + 160249864879515879781538*q^21*
    v^59 + 1956080825828900962740*q^22*v^59 + 17665600575714620700*q^23*
    v^59 + 112681903038029700*q^24*v^59 + 475550890677872*q^25*v^59 + 
   1204329679004*q^26*v^59 + 1559182428*q^27*v^59 + 758310*q^28*v^59 + 
   60*q^29*v^59 + 112426201359105238115699646999490746474240*v^60 + 
   493958877073620754248058680091644567830700*q*v^60 + 
   916904162381693053212184563069136343703910*q^2*v^60 + 
   965001058745585481077293155398661004314550*q^3*v^60 + 
   652097103264607398959395024343050425211150*q^4*v^60 + 
   303895982688345446066092067684398501917310*q^5*v^60 + 
   102506449424992084033193810061433299607725*q^6*v^60 + 
   25949277538045056474794903190741850946753*q^7*v^60 + 
   5075232199379175995922795467125019081270*q^8*v^60 + 
   785580140920676090456002653451698105248*q^9*v^60 + 
   98171200036810815884845953062784645606*q^10*v^60 + 
   10063679214634236383211192781003172385*q^11*v^60 + 
   856312540221209381151510810752605449*q^12*v^60 + 
   60939528522515686068061182924393850*q^13*v^60 + 
   3639687502447949393718862226097655*q^14*v^60 + 
   182385288340791437326364947824930*q^15*v^60 + 
   7639268422981587442017168058500*q^16*v^60 + 265612271132190624344962663705*
    q^17*v^60 + 7589542147721226013133587825*q^18*v^60 + 
   175843857114637078062226054*q^19*v^60 + 3246748151061720745030252*q^20*
    v^60 + 46720374875068409895725*q^21*v^60 + 509068050483218526335*q^22*
    v^60 + 4043014934661858100*q^23*v^60 + 22217602638432985*q^24*v^60 + 
   78415111966726*q^25*v^60 + 158543669695*q^26*v^60 + 150970477*q^27*v^60 + 
   45010*q^28*v^60 + q^29*v^60 + 214200171925356592556449576241864187685920*
    v^61 + 833832572705739117842077527422997506351620*q*v^61 + 
   1377955393831208593469465509285540512172310*q^2*v^61 + 
   1296601477607445494287020576982922803237100*q^3*v^61 + 
   786465043744379893059695209919939882502850*q^4*v^61 + 
   330279504347120503031758454192781993987030*q^5*v^61 + 
   100799967204774794652784295938180582733181*q^6*v^61 + 
   23187787031639016562121130472970349750158*q^7*v^61 + 
   4139929514482327885518182703690987271980*q^8*v^61 + 
   587689677047901651716534996370406716960*q^9*v^61 + 
   67653778205100815530694695963230064408*q^10*v^61 + 
   6413498142191468940319215996187615548*q^11*v^61 + 
   506146217442374388827415417529299659*q^12*v^61 + 
   33466680379077061620965796896032150*q^13*v^61 + 
   1858053964425301871352168027564025*q^14*v^61 + 
   86482491469570739371418293767240*q^15*v^61 + 
   3357949994348983533393131553060*q^16*v^61 + 107890489146580686591688163480*
    q^17*v^61 + 2836361688682351373225438025*q^18*v^61 + 
   60116000936991335389553840*q^19*v^61 + 1007906625922912874274906*q^20*
    v^61 + 13045448033753639294220*q^21*v^61 + 126276306963032315385*q^22*
    v^61 + 876243082923863550*q^23*v^61 + 4110735374134725*q^24*v^61 + 
   11968334432158*q^25*v^61 + 18885477129*q^26*v^61 + 12650862*q^27*v^61 + 
   2040*q^28*v^61 + 383260074970367717002838724015131816721560*v^62 + 
   1328609240817329620162951438723281806221720*q*v^62 + 
   1962962945436643698794856661911666721953050*q^2*v^62 + 
   1657282205357051530345224145588219033689150*q^3*v^62 + 
   905074461715231495622423921685741656112900*q^4*v^62 + 
   343435228334939666276119719890140200513215*q^5*v^62 + 
   95068880351157387375202556418922815942111*q^6*v^62 + 
   19918391591397043571219596117614621488155*q^7*v^62 + 
   3253331168775173524489181794213271374464*q^8*v^62 + 
   424400385850570256250716792565100062815*q^9*v^62 + 
   45086002134312831676331352699671254999*q^10*v^62 + 
   3958212881849918909275605675834991393*q^11*v^62 + 
   290015121686717709141277815795010700*q^12*v^62 + 
   17825804560470592324779313389048215*q^13*v^62 + 
   919985860578926671478058730295900*q^14*v^62 + 
   39755129257484364479977270967545*q^15*v^62 + 
   1429627923265580211141277663085*q^16*v^62 + 42388420788738815314794556575*
    q^17*v^62 + 1023362427642462631547448962*q^18*v^62 + 
   19793643742615015154314860*q^19*v^62 + 300410991219453031332313*q^20*
    v^62 + 3483284978894634068695*q^21*v^62 + 29794645380160974500*q^22*
    v^62 + 179334710953340955*q^23*v^62 + 710796226578050*q^24*v^62 + 
   1679960688089*q^25*v^62 + 2012093859*q^26*v^62 + 893340*q^27*v^62 + 
   63*q^28*v^62 + 647237433771771376754177213966077654179560*v^63 + 
   2006501877564236766737559103158190173783840*q*v^63 + 
   2659741616685458931297225083842578877105250*q^2*v^63 + 
   2020833338803931014766098561467646769197150*q^3*v^63 + 
   996218211314124413107589053447307264694250*q^4*v^63 + 
   342354289592709615608815018886160277048968*q^5*v^63 + 
   86141464695703704483337816516019471725577*q^6*v^63 + 
   16471313684170358680618501066875935973410*q^7*v^63 + 
   2465966061869622913282126060757128158578*q^8*v^63 + 
   296150345220111908165713848540625285080*q^9*v^63 + 
   29079263135969102091187541358616154329*q^10*v^63 + 
   2367152563851398417665748391573749126*q^11*v^63 + 
   161148835132336111731862501588966050*q^12*v^63 + 
   9210347037411743699893450969969280*q^13*v^63 + 
   441786997736665527156212722439100*q^14*v^63 + 
   17712713104752592165484937390630*q^15*v^63 + 
   589281530581885347878361342945*q^16*v^63 + 16098621655006758644388711650*
    q^17*v^63 + 356191865839161299378272824*q^18*v^63 + 
   6270468097950638961587670*q^19*v^63 + 85856719114376125705185*q^20*v^63 + 
   887896971462710788040*q^21*v^63 + 6671744183446813000*q^22*v^63 + 
   34549808760837160*q^23*v^63 + 114320115263200*q^24*v^63 + 
   215200101082*q^25*v^63 + 188923063*q^26*v^63 + 51130*q^27*v^63 + 
   q^28*v^63 + 1035947537015213043835972703532712760794880*v^64 + 
   2882068215234155792190177900274428753224660*q*v^64 + 
   3437655680791786247072182385327772275623850*q^2*v^64 + 
   2356382909689402793678992941037285014999900*q^3*v^64 + 
   1050890314960578784303428768299008581827075*q^4*v^64 + 
   327721319302091196586453810864048929005664*q^5*v^64 + 
   75093487658886760576760066579659901401573*q^6*v^64 + 
   13128400708073417364294941937620427439422*q^7*v^64 + 
   1804769810186193722815590888610489246105*q^8*v^64 + 
   199863549505931433748364932044585662605*q^9*v^64 + 
   18164014231738893211444187249928106677*q^10*v^64 + 
   1372407816876050380903665103659069109*q^11*v^64 + 
   86858408398971968010762116029812295*q^12*v^64 + 
   4616592648449596709409501583237475*q^13*v^64 + 
   205731155245668542941609337101675*q^14*v^64 + 
   7646699579827915909488798194690*q^15*v^64 + 235055073831641621290533401355*
    q^16*v^64 + 5906447156447210011519604736*q^17*v^64 + 
   119496931086186605436099770*q^18*v^64 + 1909139604873350600485245*q^19*
    v^64 + 23495302979996849856605*q^20*v^64 + 215660243107601741985*q^21*
    v^64 + 1414247215784134365*q^22*v^64 + 6243124053868875*q^23*v^64 + 
   17008216496425*q^24*v^64 + 24921758706*q^25*v^64 + 15330882*q^26*v^64 + 
   2229*q^27*v^64 + 1576994234212331394674388082229738673730840*v^65 + 
   3948675120749814593990114639411990970786200*q*v^65 + 
   4248456390202668871940767036317547327695750*q^2*v^65 + 
   2632812663262276360777062075324148589679750*q^3*v^65 + 
   1064215050879668889151515367509553962732519*q^4*v^65 + 
   301685648793159047519622044400947467787392*q^5*v^65 + 
   63058149316093117435070006753808451537085*q^6*v^65 + 
   10096335124555192241266164094374569134148*q^7*v^65 + 
   1276510310125986824446920273270127552455*q^8*v^65 + 
   130545779664876211807835364905005646466*q^9*v^65 + 
   10994449245798758749743403565926378821*q^10*v^65 + 
   771671547109945506461465283224408950*q^11*v^65 + 
   45420401914921608507738905198693805*q^12*v^65 + 
   2244805710114268356731748463780100*q^13*v^65 + 
   92887569444792964036324656961315*q^14*v^65 + 
   3197431789970212632716218396670*q^15*v^65 + 90684102072779399313844674325*
    q^16*v^65 + 2091937568134380925517914784*q^17*v^65 + 
   38605047610352927312174220*q^18*v^65 + 557981148837841756150318*q^19*
    v^65 + 6146975893838399543715*q^20*v^65 + 49809877930642871400*q^21*
    v^65 + 282984137235854585*q^22*v^65 + 1053756572367650*q^23*v^65 + 
   2325560991335*q^24*v^65 + 2578863048*q^25*v^65 + 1046730*q^26*v^65 + 
   66*q^27*v^65 + 2289903987516765584021469988247900437890720*v^66 + 
   5173051629931582299915840150748518230819500*q*v^66 + 
   5030792807936409405904592672435490424946000*q^2*v^66 + 
   2823571352314017994894722549581224460367975*q^3*v^66 + 
   1036093478140952983547473545697181085900660*q^4*v^66 + 
   267399432846931672065638037698106254711496*q^5*v^66 + 
   51061063032803032792452910226438419995726*q^6*v^66 + 
   7498652927925325762342203743926533879293*q^7*v^66 + 
   873243789735928961519980025378547366395*q^8*v^66 + 
   82580402908148141292896234368086793735*q^9*v^66 + 
   6451665741100281796493310875916264953*q^10*v^66 + 
   420917178067627837841638601240494585*q^11*v^66 + 
   23045398855323778100643444389197055*q^12*v^66 + 
   1058785275568331993401672644943975*q^13*v^66 + 
   40650988401668760492324863063100*q^14*v^66 + 
   1294435288365591922760687403685*q^15*v^66 + 33817918003996027006315446208*
    q^16*v^66 + 714682560780989826323308559*q^17*v^66 + 
   11997886822279653152176705*q^18*v^66 + 156342628054711526545425*q^19*
    v^66 + 1534877700811718386795*q^20*v^66 + 10914485830802632895*q^21*
    v^66 + 53279180922443785*q^22*v^66 + 165344764752475*q^23*v^66 + 
   289965377200*q^24*v^66 + 234915709*q^25*v^66 + 57817*q^26*v^66 + 
   q^27*v^66 + 3179670398216402164936396543541056920236660*v^67 + 
   6493768491553205373549374509021698042651550*q*v^67 + 
   5717907811523939675766976172751260957053500*q^2*v^67 + 
   2910848945206009079740877209596322437674182*q^3*v^67 + 
   970968675552373317093925961294214747683140*q^4*v^67 + 
   228446285806127827455019363840738766307028*q^5*v^67 + 
   39907020026303215860508945305919685085266*q^6*v^67 + 
   5382942138710093969088099976613810423320*q^7*v^67 + 
   578165965966188545752298471913880418703*q^8*v^67 + 
   50618873417283479163468676102365503890*q^9*v^67 + 
   3671737542126227932836634065648343209*q^10*v^67 + 
   222772421959079757426099262655768660*q^11*v^67 + 
   11345343775422585078788723571743225*q^12*v^67 + 
   484327092654168663443289577060120*q^13*v^67 + 
   17238445073009960325666341626500*q^14*v^67 + 
   507104368804272955329264405230*q^15*v^67 + 12182249694574647552709148738*
    q^16*v^67 + 235312055201511927258018880*q^17*v^67 + 
   3583083036579107577555749*q^18*v^67 + 41936230659512167104300*q^19*v^67 + 
   365089876900483703285*q^20*v^67 + 2263199627491745520*q^21*v^67 + 
   9404393770971825*q^22*v^67 + 23984899470430*q^23*v^67 + 
   32658347850*q^24*v^67 + 18471072*q^25*v^67 + 2427*q^26*v^67 + 
   4231049396430811746371770372709395067718600*v^68 + 
   7824847321112554757855298780383774662259650*q*v^68 + 
   6247166589931309600454949977464289080996975*q^2*v^68 + 
   2888216600024307070575596264151111905662949*q^3*v^68 + 
   876825610252577352681887487622741871224830*q^4*v^68 + 
   188289799845580244959816251085313597258088*q^5*v^68 + 
   30128041853869184724219754927988808202977*q^6*v^68 + 
   3737492115555365890294574870517770979540*q^7*v^68 + 
   370710029870761823585193709039586796271*q^8*v^68 + 
   30079386198190177019290191754743931605*q^9*v^68 + 
   2027223445186667073061217106359802505*q^10*v^68 + 
   114413805483259328720381928405823795*q^11*v^68 + 
   5419082825400662842724302155899775*q^12*v^68 + 
   214818836703375258290547323376565*q^13*v^68 + 
   7080581042920191874913814043475*q^14*v^68 + 192137115710802721188657400799*
    q^15*v^68 + 4235983137709594520508656061*q^16*v^68 + 
   74598704879558215056568510*q^17*v^68 + 1027009030973032669222243*q^18*
    v^68 + 10751608995991507202175*q^19*v^68 + 82553335423075450935*q^20*
    v^68 + 442821680003186140*q^21*v^68 + 1549790866625075*q^22*v^68 + 
   3195457122935*q^23*v^68 + 3283610175*q^24*v^68 + 1220181*q^25*v^68 + 
   69*q^26*v^68 + 5405137989408654085354070393379159058264500*v^69 + 
   9064604482694171256811496401955880375834000*q*v^69 + 
   6569508085072629311413462208544796322261571*q^2*v^69 + 
   2761217583743622485961185886848790764258080*q^3*v^69 + 
   763705422822998320526224623992256384643330*q^4*v^69 + 
   149843907999821398394313116426434490396874*q^5*v^69 + 
   21986902196971710107724475326675779796803*q^6*v^69 + 
   2511514566338585069629033217794248043354*q^7*v^69 + 
   230306276314240878014554207982440246305*q^8*v^69 + 
   17334541801155031621587229288246707380*q^9*v^69 + 
   1086068291907790592377708651091186115*q^10*v^69 + 
   57025251316300709948356574698650080*q^11*v^69 + 
   2511038800810678303548547349968885*q^12*v^69 + 
   92359620273129595835955681993050*q^13*v^69 + 
   2815706229778184740826091115075*q^14*v^69 + 70364496502420646238458362672*
    q^15*v^69 + 1420618320581279013364696649*q^16*v^69 + 
   22747135439192204925198052*q^17*v^69 + 282151319795514320466825*q^18*
    v^69 + 2630147331488118646550*q^19*v^69 + 17704084713278260955*q^20*
    v^69 + 81492362235359260*q^21*v^69 + 237299463163765*q^22*v^69 + 
   387940420750*q^23*v^69 + 290328925*q^24*v^69 + 65098*q^25*v^69 + 
   q^26*v^69 + 6639565624782560682204419308999034805421300*v^70 + 
   10108547240236874776524794614554083427222300*q*v^70 + 
   6656844987847612865037361678883681982086279*q^2*v^70 + 
   2545893991695173164295636924260775378225080*q^3*v^70 + 
   642086900877661389226055779589754023772952*q^4*v^70 + 
   115220224575049259399962984994525225183972*q^5*v^70 + 
   15520377239552561271257770030474743861440*q^6*v^70 + 
   1634273314972056158503687604094593824241*q^7*v^70 + 
   138694903005380691115337722394469050455*q^8*v^70 + 
   9691183783165537746013492451404740734*q^9*v^70 + 
   564679144755086192427938545129783295*q^10*v^70 + 
   27581439638358388880277204950848750*q^11*v^70 + 
   1128540388343143332788176189172965*q^12*v^70 + 
   38478219020536787359282039026500*q^13*v^70 + 
   1083504984687824959422078699537*q^14*v^70 + 24890162282353686647195884596*
    q^15*v^70 + 459108097823140223229390710*q^16*v^70 + 
   6664110060979693112762353*q^17*v^70 + 74191057623569727334925*q^18*v^70 + 
   612749883168097942240*q^19*v^70 + 3591664667501306590*q^20*v^70 + 
   14053766370847050*q^21*v^70 + 33571270839235*q^22*v^70 + 
   42509178375*q^23*v^70 + 22131615*q^24*v^70 + 2634*q^25*v^70 + 
   7853004521699811293863446048719793748306400*v^71 + 
   10864032606996003890587989618392122972840238*q*v^71 + 
   6505895113913038896927604651665053407616939*q^2*v^71 + 
   2265703056610622762892186359243475726477570*q^3*v^71 + 
   521462835266952078442702507669042390817510*q^4*v^71 + 
   85657810680762724580683659076127291999936*q^5*v^71 + 
   10602985309579673439120364632893861020502*q^6*v^71 + 
   1030284768611580751515420003181575746486*q^7*v^71 + 
   80995918047164943205956131120918093795*q^8*v^71 + 
   5257343204162405201834252100257437750*q^9*v^71 + 
   284950055949553495126182112216217835*q^10*v^71 + 
   12944575786082291671675112057252330*q^11*v^71 + 
   491820109452882853549339744804865*q^12*v^71 + 
   15527149851020658051362489390350*q^13*v^71 + 
   403228025143782740928340591765*q^14*v^71 + 8497830659712608269958931458*
    q^15*v^71 + 142840099411625369776467516*q^16*v^71 + 
   1873462981795568802653068*q^17*v^71 + 18642050988403475976025*q^18*v^71 + 
   135665589562834683600*q^19*v^71 + 687298766709263920*q^20*v^71 + 
   2261689256116370*q^21*v^71 + 4359278385185*q^22*v^71 + 
   4154596950*q^23*v^71 + 1415475*q^24*v^71 + 72*q^25*v^71 + 
   8953778215133323731725186147556870388934400*v^72 + 
   11263816544293639012721160872575233825850783*q*v^72 + 
   6137770732808331095242411369070519460660570*q^2*v^72 + 
   1947586948472677569665803193990109804880461*q^3*v^72 + 
   409338884807138969849460815420603769569040*q^4*v^72 + 
   61601862615426025083816500270850411819823*q^5*v^72 + 
   7013858803123970787890413022937473149577*q^6*v^72 + 
   629531112941429190351540689166586222295*q^7*v^72 + 
   45882881406295511203240510891378296382*q^8*v^72 + 
   2767934305894682515836651305883171175*q^9*v^72 + 
   139560438644458384875548353817730330*q^10*v^72 + 
   5894030299228978395497319905486005*q^11*v^72 + 
   207770658871860651146350015225900*q^12*v^72 + 
   6066075324724023474465338658761*q^13*v^72 + 145034398067550737043210420160*
    q^14*v^72 + 2797941210278597801055656479*q^15*v^72 + 
   42739463849691727099777511*q^16*v^72 + 504724491710062190890300*q^17*
    v^72 + 4468396980844453689270*q^18*v^72 + 28479078715779739075*q^19*
    v^72 + 123653661347900410*q^20*v^72 + 338013275681470*q^21*v^72 + 
   515467955875*q^22*v^72 + 356723770*q^23*v^72 + 73000*q^24*v^72 + 
   q^25*v^72 + 9851347871309639131514901563671242839488264*v^73 + 
   11275758990393128225188678645517977696346196*q*v^73 + 
   5593631222767605762582099824406301184032790*q^2*v^73 + 
   1618044979604525506939451833293480360155782*q^3*v^73 + 
   310748195425844095775467821997726937507480*q^4*v^73 + 
   42876777018758663448038190058273222256296*q^5*v^73 + 
   4494483186619256115410545429769228644999*q^6*v^73 + 
   372961113786911803268431971472865448290*q^7*v^73 + 
   25219330587393315442195176123252992184*q^8*v^73 + 
   1414464051245240349324382871794520750*q^9*v^73 + 
   66337428707923589589124569799043390*q^10*v^73 + 
   2603132779065155873901406924956510*q^11*v^73 + 
   85052812216227023515381181034750*q^12*v^73 + 
   2293152347399721224445050771332*q^13*v^73 + 50383529207644848925297882220*
    q^14*v^73 + 887628149369928053392970808*q^15*v^73 + 
   12284498762570947052787007*q^16*v^73 + 130117210494303283315450*q^17*
    v^73 + 1019746651847862549640*q^18*v^73 + 5653560967629050650*q^19*v^73 + 
   20838834139196160*q^20*v^73 + 46649105994790*q^21*v^73 + 
   54972969225*q^22*v^73 + 26378040*q^23*v^73 + 2850*q^24*v^73 + 
   10468666480007230389816762150797910285162287*v^74 + 
   10906785364840261019664683922483702316227624*q*v^74 + 
   4927539953619229118865180244472135892309653*q^2*v^74 + 
   1299926048116433819396429255998707704260405*q^3*v^74 + 
   228248431387418155810765400332548334223105*q^4*v^74 + 
   28896197706755235060785986741981679084508*q^5*v^74 + 
   2791033259397521985405646345532256187071*q^6*v^74 + 
   214304821301978647135380518973051027366*q^7*v^74 + 
   13452288521253717386204036951270841075*q^8*v^74 + 
   701607172374574896560862153210211375*q^9*v^74 + 
   30598962038854582743454544439816295*q^10*v^74 + 
   1114858112910445720450791263504465*q^11*v^74 + 
   33723479347593102979599798828333*q^12*v^74 + 
   838322463245735110081600729920*q^13*v^74 + 16891629179310047847616341995*
    q^14*v^74 + 271058450729362332618760199*q^15*v^74 + 
   3387636426446342892023718*q^16*v^74 + 32047241922779585805310*q^17*v^74 + 
   221102825709767212625*q^18*v^74 + 1058259750752964750*q^19*v^74 + 
   3275729083160780*q^20*v^74 + 5905682252810*q^21*v^74 + 
   5224768260*q^22*v^74 + 1634475*q^23*v^74 + 75*q^24*v^74 + 
   10753053701625206578095753614542756510242521*v^75 + 
   10200501322807206504239248342084614306692890*q*v^75 + 
   4198145863822055925341384996372776551513707*q^2*v^75 + 
   1010382034530979030046588813841105590714330*q^3*v^75 + 
   162279403816179380476253694099795368991721*q^4*v^75 + 
   18863273537975063044464243728286981916524*q^5*v^75 + 
   1680198705585751188993196030752620934715*q^6*v^75 + 
   119463473783015363490435075050614279484*q^7*v^75 + 
   6964619845982000237635021037217982575*q^8*v^75 + 
   337796043444698397294483838669159540*q^9*v^75 + 
   13693965726884863469765703670284585*q^10*v^75 + 
   462846439310405891513586368722050*q^11*v^75 + 
   12945033091318265438666969121907*q^12*v^75 + 
   296183010223636645880861669070*q^13*v^75 + 5460820932210518237784316713*
    q^14*v^75 + 79592954074975669918588082*q^15*v^75 + 
   895076119756628895288300*q^16*v^75 + 7527636935782997771940*q^17*v^75 + 
   45439761618652907175*q^18*v^75 + 186170163765488890*q^19*v^75 + 
   477960593665840*q^20*v^75 + 680386863550*q^21*v^75 + 435857890*q^22*v^75 + 
   81550*q^23*v^75 + q^24*v^75 + 10683476309831905870960032771875139602253618*
    v^76 + 9229246942690158271520680176275627366388399*q*v^76 + 
   3460847849052285283962821786801025569398647*q^2*v^76 + 
   760098459304814679339479635540408394847345*q^3*v^76 + 
   111721407030188655699522830939705377683820*q^4*v^76 + 
   11931619669262663547143196379768768762362*q^5*v^76 + 
   980832417819962288072453983532036048988*q^6*v^76 + 
   64619478714547725286059701360754663259*q^7*v^76 + 
   3500022986738337602719804318875777475*q^8*v^76 + 
   157848244582310573197805423279561400*q^9*v^76 + 
   5944610796090688147794897066635955*q^10*v^76 + 
   186199436249417100981597434661574*q^11*v^76 + 
   4807994798303310703289170757042*q^12*v^76 + 101057996012543262171522376730*
    q^13*v^76 + 1700802670492118954004298155*q^14*v^76 + 
   22447407202246556438129211*q^15*v^76 + 226258935916697080810280*q^16*
    v^76 + 1683055128939491239715*q^17*v^76 + 8828340219887629300*q^18*v^76 + 
   30666021388678500*q^19*v^76 + 64366152753220*q^20*v^76 + 
   70647274005*q^21*v^76 + 31281465*q^22*v^76 + 3075*q^23*v^76 + 
   10272870727160012990132488516625899817285594*v^77 + 
   8082484228531267057965790830657966501437774*q*v^77 + 
   2761747602639198891922031486278558307925495*q^2*v^77 + 
   553638764604943863509608202381645595870768*q^3*v^77 + 
   74502055489590416708884806271711043740030*q^4*v^77 + 
   7315063366305167484065472639659363415166*q^5*v^77 + 
   555362517734206595409513088740358457268*q^6*v^77 + 
   33922264082731922707185795840633110150*q^7*v^77 + 
   1707360339910973574432443147384186395*q^8*v^77 + 
   71579747512823853899674741635272650*q^9*v^77 + 
   2502427467961192502355739579882415*q^10*v^77 + 
   72552033070549262674160752379454*q^11*v^77 + 
   1726841822121812680086842710530*q^12*v^77 + 33274007586631743419850214784*
    q^13*v^77 + 509837176929933604314933745*q^14*v^77 + 
   6072864679498987367775568*q^15*v^77 + 54630152699415346781480*q^16*v^77 + 
   357422110563819216300*q^17*v^77 + 1616770242049427920*q^18*v^77 + 
   4709610864158300*q^19*v^77 + 7946842843460*q^20*v^77 + 
   6532341930*q^21*v^77 + 1879125*q^22*v^77 + 78*q^23*v^77 + 
   9565212216075405504338425051706750819745187*v^78 + 
   6853973797517312692467775375120733260212498*q*v^78 + 
   2134107090298767320595555275451578797229265*q^2*v^78 + 
   390561985467705653514092660660862258016381*q^3*v^78 + 
   48137427551579994594991312062926721934310*q^4*v^78 + 
   4347972856342291051129496095478777929254*q^5*v^78 + 
   305067661290476320235349008121608919261*q^6*v^78 + 
   17284023665517859882099138058698212500*q^7*v^78 + 
   808432993695355034097159436914313190*q^8*v^78 + 
   31493517813828414886499645097381225*q^9*v^78 + 
   1021154055894638101805043521981272*q^10*v^78 + 
   27367303104543129035578298121408*q^11*v^78 + 
   599350322535331030019932103210*q^12*v^78 + 10563213046523678413090621253*
    q^13*v^78 + 146935155049166742457453415*q^14*v^78 + 
   1573852915327549956540240*q^15*v^78 + 12576802320234957038285*q^16*v^78 + 
   71924782278240971875*q^17*v^78 + 278168227931524390*q^18*v^78 + 
   671059051925500*q^19*v^78 + 892328685565*q^20*v^78 + 529702285*q^21*v^78 + 
   90775*q^22*v^78 + q^23*v^78 + 8628130832441365370069395525146265509008321*
    v^79 + 5630130403152806615858633788414804860730932*q*v^79 + 
   1597391431939780103392425088972634992692649*q^2*v^79 + 
   266916947403252557993848087115717148819410*q^3*v^79 + 
   30143115905328052852178092556843471298660*q^4*v^79 + 
   2506128641175285481556878725600432913442*q^5*v^79 + 
   162601725043432840598017811134067305409*q^6*v^79 + 
   8548040594895578473702331094070136010*q^7*v^79 + 
   371523703876864844242762464257655400*q^8*v^79 + 
   13440750922256111395404541734951550*q^9*v^79 + 
   403772262532562141772148996217686*q^10*v^79 + 
   9988092969513153296890154002482*q^11*v^79 + 200878598840876112822966346682*
    q^12*v^79 + 3230311397563449595848513940*q^13*v^79 + 
   40665998355232937277071515*q^14*v^79 + 390149392760706953529870*q^15*
    v^79 + 2755321460475990753565*q^16*v^79 + 13678650946033801210*q^17*
    v^79 + 44794853981153400*q^18*v^79 + 88206681283600*q^19*v^79 + 
   90244299795*q^20*v^79 + 36918840*q^21*v^79 + 3309*q^22*v^79 + 
   7542715142108057945888381753426449641693718*v^80 + 
   4481354452124603299578683035380805506325840*q*v^80 + 
   1158461702233183769004026843673848833449111*q^2*v^80 + 
   176760039664736329652793600504774782215185*q^3*v^80 + 
   18296884097874574385463043586384797927838*q^4*v^80 + 
   1401038251222320577853414482361871409651*q^5*v^80 + 
   84103892456033162891543299986561795350*q^6*v^80 + 
   4103461730523126933580551574057750865*q^7*v^80 + 
   165686603809496597724982427807347725*q^8*v^80 + 
   5562419743206998190246683405752571*q^9*v^80 + 
   154631163692293823070328458070428*q^10*v^80 + 
   3524791600420527320256371509085*q^11*v^80 + 64963361865305525182885594193*
    q^12*v^80 + 950642180799790711375413940*q^13*v^80 + 
   10794423055638240789486788*q^14*v^80 + 92360559545415530789960*q^15*v^80 + 
   573196457390164394575*q^16*v^80 + 2451274925843963690*q^17*v^80 + 
   6722788019934800*q^18*v^80 + 10623828900155*q^19*v^80 + 
   8121448785*q^20*v^80 + 2151450*q^21*v^80 + 81*q^22*v^80 + 
   6392540794241095187232237313318343711868894*v^81 + 
   3457247383750073416793193129275445440768912*q*v^81 + 
   814181823605128218881074297131284610328711*q^2*v^81 + 
   113448183464574572405290878009336406792490*q^3*v^81 + 
   10767852455055365522999666168589797024330*q^4*v^81 + 
   759790277406215646412654220852824811588*q^5*v^81 + 
   42218460853603260667733781255016650730*q^6*v^81 + 
   1911938116582454860344342107259867390*q^7*v^81 + 
   71689771638030649480791486975520975*q^8*v^81 + 
   2231436297266242001454727948390780*q^9*v^81 + 
   57325639014030454601606452916504*q^10*v^81 + 
   1201963390950523504187580094656*q^11*v^81 + 20254093481688412728947395723*
    q^12*v^81 + 268933079612933596575776810*q^13*v^81 + 
   2744301050472543497594150*q^14*v^81 + 20842766692477356306330*q^15*v^81 + 
   112960735115983674455*q^16*v^81 + 412552789874984290*q^17*v^81 + 
   935679095776300*q^18*v^81 + 1163061584950*q^19*v^81 + 
   640458805*q^20*v^81 + 100702*q^21*v^81 + q^22*v^81 + 
   5253862310682008057406239933969173309064352*v^82 + 
   2585701480443977106980437960441155763076782*q*v^82 + 
   554636208177795010673799928473542300984465*q^2*v^82 + 
   70580740290108023320570125044620060329049*q^3*v^82 + 
   6144833181294201479968016451496393308595*q^4*v^82 + 
   399747962348964616781221090599795366659*q^5*v^82 + 
   20568271768500518099989340507595577355*q^6*v^82 + 
   864552701274211631675796607476306150*q^7*v^82 + 
   30087256822924153740574237510030863*q^8*v^82 + 
   867370697497550693903776807526495*q^9*v^82 + 
   20560990831202947108163562343087*q^10*v^82 + 
   395763852184073087538856090911*q^11*v^82 + 6082228425704510274431107810*
    q^12*v^82 + 73049257559592619615253704*q^13*v^82 + 
   667231066857257837746550*q^14*v^82 + 4474910832013878270040*q^15*v^82 + 
   21032475723554303130*q^16*v^82 + 64963218040957800*q^17*v^82 + 
   120078167984065*q^18*v^82 + 114608646150*q^19*v^82 + 43373190*q^20*v^82 + 
   3552*q^21*v^82 + 4188401451192253204656912962491899475796976*v^83 + 
   1875132916257525466622456909021798298518894*q*v^83 + 
   366272796749949917171636603791234210836505*q^2*v^83 + 
   42570302649078691322397845450928714492328*q^3*v^83 + 
   3400740630930849205053301392127502473965*q^4*v^83 + 
   204062726085468063228566988467890086390*q^5*v^83 + 
   9725142493964308456853945928830748785*q^6*v^83 + 
   379345375215470156815509451285693200*q^7*v^83 + 
   12244091797649957037401644856846261*q^8*v^83 + 
   326527662336481564897958064935840*q^9*v^83 + 
   7130332670586784131081509082603*q^10*v^83 + 125724671983193885971540367762*
    q^11*v^83 + 1757439845844559678276162420*q^12*v^83 + 
   19027324912689912202412038*q^13*v^83 + 154888859196215261885800*q^14*
    v^83 + 912078662701526943590*q^15*v^83 + 3688933295468678560*q^16*v^83 + 
   9529825307263700*q^17*v^83 + 14113013655005*q^18*v^83 + 
   10042825200*q^19*v^83 + 2453556*q^20*v^83 + 84*q^21*v^83 + 
   3239436801695560122067509966965716396780758*v^84 + 
   1318725282829556676049662251926140394258081*q*v^84 + 
   234508858818158161009445214088531976715987*q^2*v^84 + 
   24894510627957762647856849843598579214940*q^3*v^84 + 
   1825409204394725170083220689691100755465*q^4*v^84 + 
   101075557181403607152272585480490862120*q^5*v^84 + 
   4462415404175599547117556463252579190*q^6*v^84 + 
   161477546560641303280183494093506039*q^7*v^84 + 
   4829794499026062993420472376861965*q^8*v^84 + 
   118987688715255687124858336128490*q^9*v^84 + 
   2389176595849074158723923342739*q^10*v^84 + 38500595202984980831464858828*
    q^11*v^84 + 488080609934947638346167822*q^12*v^84 + 
   4745994097429692145053700*q^13*v^84 + 34267499153170378160600*q^14*v^84 + 
   176058162284926485895*q^15*v^84 + 607442443997855240*q^16*v^84 + 
   1295913599728495*q^17*v^84 + 1506887523400*q^18*v^84 + 
   770578375*q^19*v^84 + 111358*q^20*v^84 + q^21*v^84 + 
   2431156661568431513779701956788286911060814*v^85 + 
   899483266402054419807526626135640390648930*q*v^85 + 
   145581918525965182174445056532996453641433*q^2*v^85 + 
   14115936559583518652803869882458418899440*q^3*v^85 + 
   950383189183645552981929230811112365269*q^4*v^85 + 
   48577735264603478039422426255916570260*q^5*v^85 + 
   1986881240459582770575816039149372650*q^6*v^85 + 
   66666660168225537822979133419365946*q^7*v^85 + 
   1845886260080415938382633593817465*q^8*v^85 + 
   41946799029556680577711226757126*q^9*v^85 + 772921202259817377342931431347*
    q^10*v^85 + 11354515345347673420458945420*q^11*v^85 + 
   130131197708297553231941068*q^12*v^85 + 1131897627920572961923850*q^13*
    v^85 + 7211146817577885783260*q^14*v^85 + 32099275609897663010*q^15*
    v^85 + 93552693962748900*q^16*v^85 + 162417208949080*q^17*v^85 + 
   144737121750*q^18*v^85 + 50733858*q^19*v^85 + 3804*q^20*v^85 + 
   1770654636450716396488915225729651212995337*v^86 + 
   595089387164287259798558111644139106958216*q*v^86 + 
   87633960051652958987730805227956549170898*q^2*v^86 + 
   7761522594612047556863616217686262275185*q^3*v^86 + 
   479959877359446430270479505799672878400*q^4*v^86 + 
   22652885207634811630195098132002816205*q^5*v^86 + 
   858286466137004473845168093422279117*q^6*v^86 + 
   26686183390120901349215821479031681*q^7*v^86 + 
   683200459211823248744868149824610*q^8*v^86 + 
   14296636890157688698235334702670*q^9*v^86 + 241223105065557420882057097596*
    q^10*v^86 + 3221676248487797826708781861*q^11*v^86 + 
   33265302653500505880949838*q^12*v^86 + 257691355059130341339875*q^13*
    v^86 + 1440253149401243278975*q^14*v^86 + 5511260627460602730*q^15*v^86 + 
   13417566106449185*q^16*v^86 + 18633676225205*q^17*v^86 + 
   12354560325*q^18*v^86 + 2787630*q^19*v^86 + 87*q^20*v^86 + 
   1251621859405728819932290395908778770410571*v^87 + 
   381893615066210281263136372806339541683986*q*v^87 + 
   51152388575210789512818895985905149388360*q^2*v^87 + 
   4138342602497432358923797463947765516172*q^3*v^87 + 
   235115792495123292562434652223144428650*q^4*v^87 + 
   10248812835402326838585403300279850690*q^5*v^87 + 
   359633157426359401756731549300184927*q^6*v^87 + 
   10353429875584195127556800989349010*q^7*v^87 + 
   244752677882619915593972332122918*q^8*v^87 + 
   4707665105099705887267460169080*q^9*v^87 + 72563504962510844947888001788*
    q^10*v^87 + 878473360661946685727899926*q^11*v^87 + 
   8141686432341344878494000*q^12*v^87 + 55900939468919126938280*q^13*v^87 + 
   272355989106811684975*q^14*v^87 + 888100525886074990*q^15*v^87 + 
   1783165226575735*q^16*v^87 + 1941098888650*q^17*v^87 + 
   922779949*q^18*v^87 + 122770*q^19*v^87 + q^20*v^87 + 
   858732943403139481797164397044425430159978*v^88 + 
   237728865719754018653366116423877396567777*q*v^88 + 
   28952666350597403424630988093293682857345*q^2*v^88 + 
   2139680269397463531805784060108389990344*q^3*v^88 + 
   111716927804995452543237293271522585875*q^4*v^88 + 
   4498186229201798388004897863263194076*q^5*v^88 + 
   146130448059680134331697349020879089*q^6*v^88 + 
   3891504805513634130480756154498920*q^7*v^88 + 
   84818017051522472370768166198736*q^8*v^88 + 
   1496531927133645418301519520985*q^9*v^88 + 21019430463002295985795954753*
    q^10*v^88 + 229926984201533247327226432*q^11*v^88 + 
   1904971632877064444770625*q^12*v^88 + 11531906255489705388560*q^13*v^88 + 
   48633057491968421700*q^14*v^88 + 133805392282096255*q^15*v^88 + 
   218318237624695*q^16*v^88 + 181800802725*q^17*v^88 + 59096748*q^18*v^88 + 
   4065*q^19*v^88 + 571877920935321712539439690817353149106374*v^89 + 
   143548001720046278530960246293081989971128*q*v^89 + 
   15890242922923510049229627135846863160951*q^2*v^89 + 
   1072764495284527228635942225651857417100*q^3*v^89 + 
   51486354495574115117264082568710570775*q^4*v^89 + 
   1914898923841993058292158814144427748*q^5*v^89 + 
   57562426642430049336457448194804911*q^6*v^89 + 
   1416376002601810694731878741508164*q^7*v^89 + 
   28415216650857370822212148446360*q^8*v^89 + 458901803480346873894580441510*
    q^9*v^89 + 5857077294520421616754241139*q^10*v^89 + 
   57690345758774734569662188*q^11*v^89 + 425394167504664463745015*q^12*
    v^89 + 2257321116056552768200*q^13*v^89 + 8175562205109647950*q^14*v^89 + 
   18767061786176390*q^15*v^89 + 24456972891155*q^16*v^89 + 
   15122900172*q^17*v^89 + 3155940*q^18*v^89 + 90*q^19*v^89 + 
   369667301157820642465669855448773897142067*v^90 + 
   84076205321241456136598530084723701662370*q*v^90 + 
   8456133063299083434823374886994323510854*q^2*v^90 + 
   521521857139056053972544421789201112850*q^3*v^90 + 
   23012416747901325159695761464343549928*q^4*v^90 + 
   790513844963774036401433324120079944*q^5*v^90 + 
   21973328973098667990101771120405270*q^6*v^90 + 
   498925458518479596670716493094201*q^7*v^90 + 
   9196268427256892589062227148135*q^8*v^90 + 135619544704122522031030339342*
    q^9*v^90 + 1568251331812519876299774672*q^10*v^90 + 
   13856599346793703771128500*q^11*v^90 + 90496657708478921752360*q^12*v^90 + 
   418255161546602491600*q^13*v^90 + 1289516702732185655*q^14*v^90 + 
   2438119939449820*q^15*v^90 + 2486501296825*q^16*v^90 + 
   1100070193*q^17*v^90 + 134965*q^18*v^90 + q^19*v^90 + 
   231937932765310848761544766420472430837261*v^91 + 
   47762142367362015494120936785912782431448*q*v^91 + 
   4362972002237799442339594372746471409244*q^2*v^91 + 
   245822675044536575023799065464962385700*q^3*v^91 + 
   9974121733527693784379099521071291570*q^4*v^91 + 
   316386659756252464529271574665505122*q^5*v^91 + 
   8125102297009596499727039167073412*q^6*v^91 + 
   169993873310716300725931488209316*q^7*v^91 + 
   2873025439241841303705898342965*q^8*v^91 + 38590257982873146276085036020*
    q^9*v^91 + 402997586615138252275009496*q^10*v^91 + 
   3181153913333902859913770*q^11*v^91 + 18303869562600382296010*q^12*v^91 + 
   73159744105702176250*q^13*v^91 + 190106577640623725*q^14*v^91 + 
   291689156298160*q^15*v^91 + 227169503241*q^16*v^91 + 68564568*q^17*v^91 + 
   4335*q^18*v^91 + 141242291694742940974437721985715509196188*v^92 + 
   26314347668912384599221936944533376325388*q*v^92 + 
   2182341194420552886815644718434209995700*q^2*v^92 + 
   112333711368572034391760723505199241434*q^3*v^92 + 
   4191393293349770359603841395847735030*q^4*v^92 + 
   122727044946471609420177997980356371*q^5*v^92 + 
   2908923893079756618523821907445067*q^6*v^92 + 
   55987503576562136259348763150090*q^7*v^92 + 865717541577611033905126062936*
    q^8*v^92 + 10561763044213349346842869105*q^9*v^92 + 
   99260084994910722332022438*q^10*v^92 + 696884118110258751586670*q^11*
    v^92 + 3512086597920908104400*q^12*v^92 + 12044112313251512115*q^13*
    v^92 + 26081421604525850*q^14*v^92 + 31916476781630*q^15*v^92 + 
   18423110751*q^16*v^92 + 3560835*q^17*v^92 + 93*q^18*v^92 + 
   83475324376207608069462811571719381864264*v^93 + 
   14058936717814770988643095636618642525136*q*v^93 + 
   1058139691889973183594270401068242510150*q^2*v^93 + 
   49760263403674359552190606347713146138*q^3*v^93 + 
   1707359718827732179395660016637032260*q^4*v^93 + 
   46123478421266022429049129776650306*q^5*v^93 + 
   1007805759944334278538333988960499*q^6*v^93 + 
   17811620995826814317844637266280*q^7*v^93 + 251382102478820849279178872852*
    q^8*v^93 + 2777233301555269774735329010*q^9*v^93 + 
   23400053752437840464958960*q^10*v^93 + 145408264345941673884640*q^11*
    v^93 + 637734393704364310900*q^12*v^93 + 1859836435652705230*q^13*v^93 + 
   3313187408344300*q^14*v^93 + 3168009806548*q^15*v^93 + 
   1305763897*q^16*v^93 + 147970*q^17*v^93 + q^18*v^93 + 
   47875048197214215789167187345932617302562*v^94 + 
   7282929261237345075245091666760990884394*q*v^94 + 
   497260799535301956802396109642716637002*q^2*v^94 + 
   21363520862418774041800631006887625210*q^3*v^94 + 
   674012015654626891716747273194794335*q^4*v^94 + 
   16787535111371922604387835515126638*q^5*v^94 + 
   337682273347108535149560403603336*q^6*v^94 + 
   5469379717128118034223430503748*q^7*v^94 + 70274061650100928463797473635*
    q^8*v^94 + 700776249196505288293212685*q^9*v^94 + 
   5271805428957735073115780*q^10*v^94 + 28840129190673904404360*q^11*v^94 + 
   109292081037907280945*q^12*v^94 + 268350842454180225*q^13*v^94 + 
   387438586643050*q^14*v^94 + 282438835494*q^15*v^94 + 79247073*q^16*v^94 + 
   4614*q^17*v^94 + 26641876707667848174268157181639891759546*v^95 + 
   3657513897908954155455139192230090519600*q*v^95 + 
   226452485041240707155072604581549023598*q^2*v^95 + 
   8887928048219770190292185411055036760*q^3*v^95 + 
   257786339324316828034729488602796789*q^4*v^95 + 
   5914730241517765307770470840590314*q^5*v^95 + 
   109357244461449636691393824399180*q^6*v^95 + 
   1619701347532252251546473514942*q^7*v^95 + 18893210109482494157619210835*
    q^8*v^95 + 169460027792412320544917208*q^9*v^95 + 
   1133108823832670397810940*q^10*v^95 + 5425289767317337452300*q^11*v^95 + 
   17623621619926489355*q^12*v^95 + 36020983829558600*q^13*v^95 + 
   41420506201274*q^14*v^95 + 22340402442*q^15*v^95 + 4004745*q^16*v^95 + 
   96*q^17*v^95 + 14383384315322828170826087814064988907568*v^96 + 
   1780387570237669800291135034529392593381*q*v^96 + 
   99917642490413672600547029176534806468*q^2*v^96 + 
   3582379129190684885310713100545464965*q^3*v^96 + 
   95489356919100416429834908650369870*q^4*v^96 + 
   2016238983793819740667098981178282*q^5*v^96 + 
   34205010972976402636396236297474*q^6*v^96 + 462172943949721568595602685107*
    q^7*v^96 + 4879521655096933019442289065*q^8*v^96 + 
   39215442310323586301185950*q^9*v^96 + 231928643711569325114370*q^10*v^96 + 
   965610636106096225985*q^11*v^96 + 2664888963007372855*q^12*v^96 + 
   4475503168273450*q^13*v^96 + 4015326313030*q^14*v^96 + 
   1543505116*q^15*v^96 + 161812*q^16*v^96 + q^17*v^96 + 
   7532232834495202361477718218248330792144*v^97 + 
   839854438915965485210680785282070789296*q*v^97 + 
   42706056347793241071276090376013455240*q^2*v^97 + 
   1398544982417083325674261953606913552*q^3*v^97 + 
   34243996802453200661156266459950230*q^4*v^97 + 
   664598342324844052963965967157126*q^5*v^97 + 
   10325303756009637729695500372124*q^6*v^97 + 126947975450402720482059618790*
    q^7*v^97 + 1209150295744702525220850409*q^8*v^97 + 
   8671128661707497997009850*q^9*v^97 + 45115997803387889103860*q^10*v^97 + 
   162162945861387289460*q^11*v^97 + 376413793942711925*q^12*v^97 + 
   511700105246872*q^13*v^97 + 349460042820*q^14*v^97 + 91261308*q^15*v^97 + 
   4902*q^16*v^97 + 3825321513442325091017690162946607314593*v^98 + 
   383845393437047703870572533748794075652*q*v^98 + 
   17677378425600094308386256314700087705*q^2*v^98 + 
   528675791141936185865381363181989374*q^3*v^98 + 
   11883854717076111845379894776458660*q^4*v^98 + 
   211695773937490651226789109308127*q^5*v^98 + 
   3005568520040517465242272570213*q^6*v^98 + 33530791580771548037257651305*
    q^7*v^98 + 287105514018257020692187908*q^8*v^98 + 
   1828894409069762992866275*q^9*v^98 + 8322121624553212751105*q^10*v^98 + 
   25618288507446335320*q^11*v^98 + 49447493334377650*q^12*v^98 + 
   53466485140364*q^13*v^98 + 26970917790*q^14*v^98 + 4490181*q^15*v^98 + 
   99*q^16*v^98 + 1883641557290351627269782442287909889219*v^99 + 
   169927226405130490334955737087592306088*q*v^99 + 
   7084587125208798588590526663870585021*q^2*v^99 + 
   193449286015497645024616600908305460*q^3*v^99 + 
   3988953358535637906111325534276910*q^4*v^99 + 
   65117806570045250944827699745396*q^5*v^99 + 842890169609416684374407366727*
    q^6*v^99 + 8506813359697477140430596642*q^7*v^99 + 
   65228719677328769009463550*q^8*v^99 + 367276603594212603794950*q^9*v^99 + 
   1452099470402288271865*q^10*v^99 + 3794130344787416130*q^11*v^99 + 
   6010603484014066*q^12*v^99 + 5063706441490*q^13*v^99 + 
   1817289040*q^14*v^99 + 176518*q^15*v^99 + q^16*v^99 + 
   899101027915490447678571320233688825702*v^100 + 
   72845830506532916074347267718573957455*q*v^100 + 
   2748237599764012065187719014382182574*q^2*v^100 + 
   68493174646343859423003446760338335*q^3*v^100 + 
   1294344564766464485853365535161407*q^4*v^100 + 
   19328282310836150856121514770863*q^5*v^100 + 
   227517023964301877017071392005*q^6*v^100 + 2070442672855373609976550108*
    q^7*v^100 + 14157798935955722506511525*q^8*v^100 + 
   70082359753792215185475*q^9*v^100 + 239017811203726218270*q^10*v^100 + 
   524756273944741925*q^11*v^100 + 672099560667964*q^12*v^100 + 
   430372796190*q^13*v^100 + 104731851*q^14*v^100 + 5199*q^15*v^100 + 
   415892857547419860229271892515333770566*v^101 + 
   30230912178199186541451030331833488018*q*v^101 + 
   1031569460853913525306441072156773454*q^2*v^101 + 
   23455644315290652984527888251429290*q^3*v^101 + 
   405755930494189265971820535379815*q^4*v^101 + 
   5531398588385057957141660897044*q^5*v^101 + 59047174179607131301588103531*
    q^6*v^101 + 482788244191648459456760908*q^7*v^101 + 
   2930722802545867665375475*q^8*v^101 + 12678419808958169844600*q^9*v^101 + 
   37000679533662707210*q^10*v^101 + 67479303786404098*q^11*v^101 + 
   68657604464834*q^12*v^101 + 32422784910*q^13*v^101 + 5019735*q^14*v^101 + 
   102*q^15*v^101 + 186375471491250751993268533380556513703*v^102 + 
   12141180126803000118629441594623835418*q*v^102 + 
   374536564643792286065936492923606815*q^2*v^102 + 
   7765386037178880542581216128353356*q^3*v^102 + 
   122803711138736913254613613425985*q^4*v^102 + 
   1524882947822008254722462213292*q^5*v^102 + 14717476202136508102213599916*
    q^6*v^102 + 107701663494974623164255050*q^7*v^102 + 
   577523541553488834281825*q^8*v^102 + 2169152888563377443400*q^9*v^102 + 
   5368399166329204155*q^10*v^102 + 8026902166017858*q^11*v^102 + 
   6354824830060*q^12*v^102 + 2131484593*q^13*v^102 + 192115*q^14*v^102 + 
   q^15*v^102 + 80889172609176429291957734144092498809*v^103 + 
   4717153130824366458339931052273208486*q*v^103 + 
   131484054652964603243544328432649955*q^2*v^103 + 
   2484086920160259531975075099752902*q^3*v^103 + 
   35856587806742390669981723905645*q^4*v^103 + 
   404554502051939262541652441798*q^5*v^103 + 3518704917559432764960039232*
    q^6*v^103 + 22949911873478018191205850*q^7*v^103 + 
   108117606451507823604775*q^8*v^103 + 350019848896154452300*q^9*v^103 + 
   727194185296149869*q^10*v^103 + 878072374062466*q^11*v^103 + 
   527641150920*q^12*v^103 + 119791056*q^13*v^103 + 5505*q^14*v^103 + 
   33988690311056157135375188454586998722*v^104 + 
   1772320433110741226935180898485760099*q*v^104 + 
   44611808587921987688296450528835008*q^2*v^104 + 
   767372392882954815605835118072170*q^3*v^104 + 
   10092217335571269196852241211720*q^4*v^104 + 
   103181255549981273325919412229*q^5*v^104 + 805878440364430695399546508*q^6*
    v^104 + 4663287163709124686583125*q^7*v^104 + 
   19185877448938784357900*q^8*v^104 + 53105876987539654675*q^9*v^104 + 
   91560010284320122*q^10*v^104 + 87722078955014*q^11*v^104 + 
   38817238689*q^12*v^104 + 5596080*q^13*v^104 + 105*q^14*v^104 + 
   13821541745985490650698445861283192526*v^105 + 
   643677365011303657335647380525614280*q*v^105 + 
   14622476358346525120576624391027962*q^2*v^105 + 
   228771686180952822837378018771970*q^3*v^105 + 
   2735786025765628589372121063886*q^4*v^105 + 25270536566280061745541412462*
    q^5*v^105 + 176549405454057697683576100*q^6*v^105 + 
   901875712646323122963300*q^7*v^105 + 3219212362240264664550*q^8*v^105 + 
   7549981720382916912*q^9*v^105 + 10661119288204056*q^10*v^105 + 
   7937748282820*q^11*v^105 + 2490857761*q^12*v^105 + 208630*q^13*v^105 + 
   q^14*v^105 + 5437249050779804772051717781459355033*v^106 + 
   225873047465568474360670783510557104*q*v^106 + 
   4627676213790756474689522564365162*q^2*v^106 + 
   65773036642163945439400500492905*q^3*v^106 + 
   713575169841624082410193687835*q^4*v^106 + 5935861432914138242764577131*
    q^5*v^106 + 36939523575614554336834325*q^6*v^106 + 
   165675177734338511098400*q^7*v^106 + 509337475340021908575*q^8*v^106 + 
   1001874216090593185*q^9*v^106 + 1141238610927508*q^10*v^106 + 
   644092866987*q^11*v^106 + 136579296*q^12*v^106 + 5820*q^13*v^106 + 
   2068291301443624908690158912022354239*v^107 + 
   76545948572561016619017623771243894*q*v^107 + 
   1413288579187876778025006111395680*q^2*v^107 + 
   18222404004067246509012518972578*q^3*v^107 + 
   178898919554790119905156192915*q^4*v^107 + 1335456186127147829249663058*
    q^5*v^107 + 7368885339450926817368225*q^6*v^107 + 
   28843509344614412496650*q^7*v^107 + 75755821910512411161*q^8*v^107 + 
   123543368147565690*q^9*v^107 + 111535323803474*q^10*v^107 + 
   46289811972*q^11*v^107 + 6221970*q^12*v^107 + 108*q^13*v^107 + 
   760411544461631136937884168913297392*v^108 + 
   25038999310617038179109843877905548*q*v^108 + 
   416251553213602230945904848793085*q^2*v^108 + 
   4860780951446826707841757781566*q^3*v^108 + 43062162292434207332957805755*
    q^4*v^108 + 287358270419687199935888175*q^5*v^108 + 
   1398898154977368948963050*q^6*v^108 + 4747224394060621404700*q^7*v^108 + 
   10555604358261811717*q^8*v^108 + 14084835120965930*q^9*v^108 + 
   9870026883781*q^10*v^108 + 2900595649*q^11*v^108 + 226090*q^12*v^108 + 
   q^13*v^108 + 270065990331370536142005554203976236*v^109 + 
   7901447687595589895123256053733852*q*v^109 + 
   118152674560117735524852587577289*q^2*v^109 + 
   1247225636804799628343549041130*q^3*v^109 + 9939671598322548300804593905*
    q^4*v^109 + 59044933417570304312117100*q^5*v^109 + 
   252205404060326030293850*q^6*v^109 + 736604914667021601508*q^7*v^109 + 
   1372504320172930555*q^8*v^109 + 1475844582337780*q^9*v^109 + 
   782962302903*q^10*v^109 + 155245206*q^11*v^109 + 6144*q^12*v^109 + 
   92605967969797917770974919307841038*v^110 + 
   2403978106607288998030209906718160*q*v^110 + 
   32297685257772134735462714283326*q^2*v^110 + 
   307525864129231852896187509980*q^3*v^110 + 2197144893256533700953734303*
    q^4*v^110 + 11565431289937739431846400*q^5*v^110 + 
   43085155789174995181300*q^6*v^110 + 107422633450023816512*q^7*v^110 + 
   165797873501156830*q^8*v^110 + 141145404454817*q^9*v^110 + 
   54991598919*q^10*v^110 + 6900240*q^11*v^110 + 111*q^12*v^110 + 
   30640976873653497765229650801474154*v^111 + 
   704704861275712110069868536314152*q*v^111 + 
   8495447992979949119289611245556*q^2*v^111 + 72783867857242637608692763370*
    q^3*v^111 + 464438373103113472050722025*q^4*v^111 + 
   2155498021142213485721150*q^5*v^111 + 6957037005826373310174*q^6*v^111 + 
   14673117242897735232*q^7*v^111 + 18512368867820170*q^8*v^111 + 
   12218913792490*q^9*v^111 + 3366331267*q^10*v^111 + 244522*q^11*v^111 + 
   q^12*v^111 + 9776632483794334327979341606262232*v^112 + 
   198899394878381331212208679018517*q*v^112 + 
   2148333856387183413178127936620*q^2*v^112 + 16515115248656296522286979339*
    q^3*v^112 + 93733977110669897799503600*q^4*v^112 + 
   381459219620901321348550*q^5*v^112 + 1058872663645712260894*q^6*v^112 + 
   1869897937577910120*q^7*v^112 + 1899280795700881*q^8*v^112 + 
   947937099660*q^9*v^112 + 175945926*q^10*v^112 + 6477*q^11*v^112 + 
   3006132051200410314437066622530816*v^113 + 
   54010877488296945048560966682644*q*v^113 + 521789141632117108908392173590*
    q^2*v^113 + 3587982338116434023595992278*q^3*v^113 + 
   18031029509449728638029800*q^4*v^113 + 63956114610494223625322*q^5*v^113 + 
   151441975739112264408*q^6*v^113 + 221334980004323090*q^7*v^113 + 
   177802145832287*q^8*v^113 + 65090592720*q^9*v^113 + 7633806*q^10*v^113 + 
   114*q^11*v^113 + 890116792503642680650130323119553*v^114 + 
   14099248263011557470862087013266*q*v^114 + 121591586589393082017309580787*
    q^2*v^114 + 745279238249274600038778800*q^3*v^114 + 
   3299772935162918553413500*q^4*v^114 + 10133642315782417137456*q^5*v^114 + 
   20282810547223634092*q^6*v^114 + 24210211252511513*q^7*v^114 + 
   15062725091470*q^8*v^114 + 3894169045*q^9*v^114 + 263953*q^10*v^114 + 
   q^11*v^114 + 253613058456318054050132192590599*v^115 + 
   3535033483374480158674617571440*q*v^115 + 27153211619070592521676828923*
    q^2*v^115 + 147777714501002262465618900*q^3*v^115 + 
   573316679813525661941026*q^4*v^115 + 1513197644959274901568*q^5*v^115 + 
   2533902854459950940*q^6*v^115 + 2432687233159492*q^7*v^115 + 
   1143208877820*q^8*v^115 + 198847344*q^9*v^115 + 6819*q^10*v^115 + 
   69474101007857766405993232843542*v^116 + 850466644500434638135967693251*q*
    v^116 + 5803558107256579973697435478*q^2*v^116 + 
   27924041568916360410034225*q^3*v^116 + 94355982914589100914940*q^4*v^116 + 
   212290344994402682934*q^5*v^116 + 293965612899346429*q^6*v^116 + 
   222990321106397*q^7*v^116 + 76773099855*q^8*v^116 + 8425665*q^9*v^116 + 
   117*q^10*v^116 + 18281650271857034415953942925286*v^117 + 
   196125684979996312971316382206*q*v^117 + 1185541248067057870754251750*q^2*
    v^117 + 5018972138867634105002578*q^3*v^117 + 
   14673141342988762720460*q^4*v^117 + 27884515529348837262*q^5*v^117 + 
   31508272926757289*q^6*v^117 + 18492351724930*q^7*v^117 + 
   4490711077*q^8*v^117 + 284410*q^9*v^117 + q^10*v^117 + 
   4616729187510237375570466356543*v^118 + 43304425162420675280625867382*q*
    v^118 + 231112737242802684800579525*q^2*v^118 + 
   856301698739499915912721*q^3*v^118 + 2150061145447431811520*q^4*v^118 + 
   3415799517884317302*q^5*v^118 + 3101658195937933*q^6*v^118 + 
   1373528177385*q^7*v^118 + 224124339*q^8*v^118 + 7170*q^9*v^118 + 
   1117721392848072848489790220869*v^119 + 9143516150767428418053413728*q*
    v^119 + 42922710299618327353054059*q^2*v^119 + 
   138366950182449559407670*q^3*v^119 + 295943350250873387570*q^4*v^119 + 
   388490424569387496*q^5*v^119 + 278467376273687*q^6*v^119 + 
   90245233086*q^7*v^119 + 9278895*q^8*v^119 + 120*q^9*v^119 + 
   259138266488606870140194793802*v^120 + 1843698910524276475943878225*q*
    v^120 + 7580633227088077646791241*q^2*v^120 + 
   21122533077446886633745*q^3*v^120 + 38131879684210847368*q^4*v^120 + 
   40813247285068588*q^5*v^120 + 22612936257035*q^6*v^120 + 
   5163084094*q^7*v^120 + 305920*q^8*v^120 + q^9*v^120 + 
   57465663764492345508044089266*v^121 + 354502488509646780860539552*q*
    v^121 + 1270564841212560646414831*q^2*v^121 + 
   3037823609656056426180*q^3*v^121 + 4581268888522257890*q^4*v^121 + 
   3937060319233444*q^5*v^121 + 1644263876643*q^6*v^121 + 
   251961024*q^7*v^121 + 7530*q^8*v^121 + 12173107963462885069740290453*
    v^122 + 64892558128669266923746982*q*v^122 + 201644846417946398445955*q^2*
    v^122 + 410333770321872973899*q^3*v^122 + 510930076632904910*q^4*v^122 + 
   346306184956592*q^5*v^122 + 105734485368*q^6*v^122 + 10196655*q^7*v^122 + 
   123*q^8*v^122 + 2459802842579034767636268331*v^123 + 
   11288585055153875686085184*q*v^123 + 30227152032412558600785*q^2*v^123 + 
   51875325398164707838*q^3*v^123 + 52624424730090020*q^4*v^123 + 
   27545727886264*q^5*v^123 + 5918967166*q^6*v^123 + 328510*q^7*v^123 + 
   q^8*v^123 + 473414079924303232419586648*v^124 + 
   1862495008277663774693096*q*v^124 + 4268024442295325023827*q^2*v^124 + 
   6114037032544218745*q^3*v^124 + 4975978764729570*q^4*v^124 + 
   1961467332747*q^5*v^124 + 282550989*q^6*v^124 + 7899*q^7*v^124 + 
   86636391189634593559262484*v^125 + 290811520910488997757960*q*v^125 + 
   565893846115538747613*q^2*v^125 + 668802173795065620*q^3*v^125 + 
   428943366074384*q^4*v^125 + 123491386866*q^5*v^125 + 11182185*q^6*v^125 + 
   126*q^7*v^125 + 15048259158688768743253522*v^126 + 
   42867991535524623248016*q*v^126 + 70212536157712463373*q^2*v^126 + 
   67552307501566055*q^3*v^126 + 33430129845355*q^4*v^126 + 
   6766620133*q^5*v^126 + 352207*q^6*v^126 + q^7*v^126 + 
   2475883064075446352890726*v^127 + 5949515831704079004616*q*v^127 + 
   8120117572742670355*q^2*v^127 + 6262806843907072*q^3*v^127 + 
   2331941493045*q^4*v^127 + 316097544*q^5*v^127 + 8277*q^6*v^127 + 
   385012519741641121179108*v^128 + 775062209517533657307*q*v^128 + 
   871439927321941385*q^2*v^128 + 529233694953524*q^3*v^128 + 
   143791247265*q^4*v^128 + 12238806*q^5*v^128 + 129*q^6*v^128 + 
   56449686079702534321364*v^129 + 94451742551773871688*q*v^129 + 
   86339746687103121*q^2*v^129 + 40425952963990*q^3*v^129 + 
   7714912765*q^4*v^129 + 377038*q^5*v^129 + q^6*v^129 + 
   7782391713873897555087*v^130 + 10725436422438590960*q*v^130 + 
   7850465061101894*q^2*v^130 + 2763315214590*q^3*v^130 + 
   352813962*q^4*v^130 + 8664*q^5*v^130 + 1005805749275849527921*v^131 + 
   1129862613069455898*q*v^131 + 650509999633544*q^2*v^131 + 
   166935985410*q^3*v^131 + 13369920*q^4*v^131 + 132*q^5*v^131 + 
   121446733663778998618*v^132 + 109856309180452153*q*v^132 + 
   48715853686510*q^2*v^132 + 8773354651*q^3*v^132 + 403030*q^4*v^132 + 
   q^5*v^132 + 13647546697459552554*v^133 + 9800231304562626*q*v^133 + 
   3264122200020*q^2*v^133 + 392923722*q^3*v^133 + 9060*q^4*v^133 + 
   1421057134464827657*v^134 + 796581698987474*q*v^134 + 
   193256035413*q^2*v^134 + 14579010*q^3*v^134 + 135*q^4*v^134 + 
   136414488168071231*v^135 + 58505525825370*q*v^135 + 9952125717*q^2*v^135 + 
   430210*q^3*v^135 + q^4*v^135 + 12001870350547798*v^136 + 
   3843814445634*q*v^136 + 436660752*q^2*v^136 + 9465*q^3*v^136 + 
   961114040611034*v^137 + 223110825564*q*v^137 + 15869640*q^2*v^137 + 
   138*q^3*v^137 + 69479799555772*v^138 + 11262086048*q*v^138 + 
   458605*q^2*v^138 + q^3*v^138 + 4489096475376*v^139 + 484269522*q*v^139 + 
   9879*q^2*v^139 + 256038139758*v^140 + 17245455*q*v^140 + 141*q^2*v^140 + 
   12690527414*v^141 + 488242*q*v^141 + q^2*v^141 + 535491087*v^142 + 
   10302*q*v^142 + 18702981*v^143 + 144*q*v^143 + 519098*v^144 + q*v^144 + 
   10734*v^145 + 147*v^146 + v^147;

triangular216 = -q^71 - 216*q^70*v - 23220*q^69*v^2 - 3*q^70*v^2 - 1656216*q^68*v^3 - 
 792*q^69*v^3 - q^70*v^3 - 88170282*q^67*v^4 - 100548*q^68*v^4 - 
 225*q^69*v^4 - 3736432584*q^66*v^5 - 8265456*q^67*v^5 - 25812*q^68*v^5 - 
 6*q^69*v^5 - 131280334224*q^65*v^6 - 497944638*q^66*v^6 - 2014380*q^67*v^6 - 
 1467*q^68*v^6 - q^69*v^6 - 3933073669392*q^64*v^7 - 23543247024*q^65*v^7 - 
 120081042*q^66*v^7 - 178416*q^67*v^7 - 243*q^68*v^7 - 
 102554715715011*q^63*v^8 - 912504872880*q^64*v^8 - 5810189670*q^65*v^8 - 
 14431716*q^66*v^8 - 30213*q^67*v^8 - 9*q^68*v^8 - 
 2364039364264656*q^62*v^9 - 29878909404408*q^63*v^9 - 
 236553971496*q^64*v^9 - 875035164*q^65*v^9 - 2550636*q^66*v^9 - 
 2196*q^67*v^9 - q^68*v^9 - 48771679761614232*q^61*v^10 - 
 844939512206361*q^62*v^10 - 8294742658332*q^63*v^10 - 
 42460787034*q^64*v^10 - 163676970*q^65*v^10 - 269055*q^66*v^10 - 
 270*q^67*v^10 - 909496924698896208*q^60*v^11 - 20985332881252392*q^61*v^11 - 
 254603058193107*q^62*v^11 - 1717910495136*q^63*v^11 - 8478479826*q^64*v^11 - 
 22086648*q^65*v^11 - 36801*q^66*v^11 - 12*q^67*v^11 - 
 15456083065594063482*q^59*v^12 - 463848995002823208*q^60*v^12 - 
 6924695870825079*q^61*v^12 - 59579064659364*q^62*v^12 - 
 367937732778*q^63*v^12 - 1366948722*q^64*v^12 - 3357873*q^65*v^12 - 
 3006*q^66*v^12 - q^67*v^12 - 241005546107870707944*q^58*v^13 - 
 9222230516399677008*q^59*v^13 - 168509016320132592*q^60*v^13 - 
 1806449385857346*q^61*v^13 - 13718838621204*q^62*v^13 - 
 68022730152*q^63*v^13 - 229961322*q^64*v^13 - 379458*q^65*v^13 - 
 306*q^66*v^13 - 3468149230678851308796*q^57*v^14 - 
 166379104812724028334*q^58*v^14 - 3698564074761801960*q^59*v^14 - 
 48587467474956429*q^60*v^14 - 447596950170015*q^61*v^14 - 
 2833571412774*q^62*v^14 - 12583624392*q^63*v^14 - 32160699*q^64*v^14 - 
 45819*q^65*v^14 - 15*q^66*v^14 - 46287896400146489527272*q^56*v^15 - 
 2743746373379660904360*q^57*v^15 - 73728058631070435546*q^58*v^15 - 
 1172260487485122672*q^59*v^15 - 12956783360522613*q^60*v^15 - 
 101550962419440*q^61*v^15 - 572506899378*q^62*v^15 - 2056962576*q^63*v^15 - 
 4496247*q^64*v^15 - 3924*q^65*v^15 - q^66*v^15 - 
 575443554191291993519241*q^55*v^16 - 41616290686086156146436*q^56*v^16 - 
 1342900430669374047270*q^57*v^16 - 25593766770233483856*q^58*v^16 - 
 336394548518703885*q^59*v^16 - 3193241887055151*q^60*v^16 - 
 22262169336678*q^61*v^16 - 105793801704*q^62*v^16 - 326445363*q^63*v^16 - 
 516915*q^64*v^16 - 351*q^65*v^16 - 6688571062630742200732824*q^54*v^17 - 
 583663266991528672594608*q^55*v^17 - 22468904462765238278004*q^56*v^17 - 
 509262099495244561260*q^57*v^17 - 7901467529849222760*q^58*v^17 - 
 89398690603452180*q^59*v^17 - 755054417628999*q^60*v^17 - 
 4553219618532*q^61*v^17 - 18755100720*q^62*v^17 - 45649440*q^63*v^17 - 
 57591*q^64*v^17 - 18*q^65*v^17 - 72927642242771497266355016*q^53*v^18 - 
 7603865015372042674569651*q^54*v^18 - 346982012485374905207904*q^55*v^18 - 
 9289936521900438993090*q^56*v^18 - 169102741708142134338*q^57*v^18 - 
 2253479305358012007*q^58*v^18 - 22685165838476526*q^59*v^18 - 
 168505696693554*q^60*v^18 - 889977622938*q^61*v^18 - 3036308961*q^62*v^18 - 
 6046992*q^63*v^18 - 4977*q^64*v^18 - q^65*v^18 - 
 748077633051541124605492608*q^52*v^19 - 92388405805879877626767624*q^53*
  v^19 - 4966608330081995058902241*q^54*v^19 - 
 156146355503496478242792*q^55*v^19 - 3316943522765309212962*q^56*v^19 - 
 51596621035072135704*q^57*v^19 - 611128959088593753*q^58*v^19 - 
 5468947094178252*q^59*v^19 - 35930885662314*q^60*v^19 - 
 162062020512*q^61*v^19 - 463393899*q^62*v^19 - 689688*q^63*v^19 - 
 405*q^64*v^19 - 7238086718806745467655644872*q^51*v^20 - 
 1050600500211442712041244328*q^52*v^20 - 66144150482474162671099749*q^53*
  v^20 - 2428794131341835423782872*q^54*v^20 - 
 59929014705897261314880*q^55*v^20 - 1080670304987299978722*q^56*v^20 - 
 14906050475047643889*q^57*v^20 - 157996131282317502*q^58*v^20 - 
 1261259920417599*q^59*v^20 - 7223571444690*q^60*v^20 - 
 27864119619*q^61*v^20 - 63790416*q^62*v^20 - 72522*q^63*v^20 - 
 21*q^64*v^20 - 66210968157973055463765850848*q^50*v^21 - 
 11216125113121353406251416544*q^51*v^21 - 822404688764340310877456792*q^52*
  v^21 - 35095646685524008966731822*q^53*v^21 - 
 1001639420967821272102200*q^54*v^21 - 20823927819402799153296*q^55*v^21 - 
 331773112636109109906*q^56*v^21 - 4110295107084759570*q^57*v^21 - 
 39133668827880642*q^58*v^21 - 276338873037792*q^59*v^21 - 
 1376181623202*q^60*v^21 - 4426492386*q^61*v^21 - 8116056*q^62*v^21 - 
 6192*q^63*v^21 - q^64*v^21 - 573808883489208410339445310080*q^49*v^22 - 
 112727600549821108318427769024*q^50*v^22 - 9575896965080560596159390144*q^51*
  v^22 - 472715213631257825495569935*q^52*v^22 - 
 15544864167866434411922421*q^53*v^22 - 370934710053296822223552*q^54*v^22 - 
 6782047836836668259796*q^55*v^22 - 97182921898266939963*q^56*v^22 - 
 1087200532267625223*q^57*v^22 - 9255682542303657*q^58*v^22 - 
 57603803039856*q^59*v^22 - 245654983089*q^60*v^22 - 654765147*q^61*v^22 - 
 907254*q^62*v^22 - 468*q^63*v^22 - 4720052962610878735990421583408*q^48*
  v^23 - 1069221204597852134520053141592*q^49*v^23 - 
 104708095166002839071249586024*q^50*v^23 - 5953296529463699436000889368*q^51*
  v^23 - 224750549996692782322962015*q^52*v^23 - 
 6132568085940776794132176*q^53*v^23 - 128006190509066209373400*q^54*v^23 - 
 2103986763803912128128*q^55*v^23 - 27325182089018067975*q^56*v^23 - 
 275569865386481844*q^57*v^23 - 2090471647444551*q^58*v^23 - 
 11352219760224*q^59*v^23 - 41143608657*q^60*v^23 - 88138584*q^61*v^23 - 
 91098*q^62*v^23 - 24*q^63*v^23 - 36914736696902755781964611335128*q^47*
  v^24 - 9592032204646345355555781592848*q^48*v^24 - 
 1077902913132348726079266846876*q^49*v^24 - 70295212215369194376224368080*
  q^50*v^24 - 3036244544333787152112486173*q^51*v^24 - 
 94426478751546982319702493*q^52*v^24 - 2240685238837480394097540*q^53*v^24 - 
 41965792294827999412980*q^54*v^24 - 626547500094389551377*q^55*v^24 - 
 7380287850601365207*q^56*v^24 - 66914139176288481*q^57*v^24 - 
 449161894913088*q^58*v^24 - 2113150312833*q^59*v^24 - 6390787971*q^60*v^24 - 
 10837818*q^61*v^24 - 7596*q^62*v^24 - q^63*v^24 - 
 274907136649616240401771593614208*q^46*v^25 - 
 81548853237089862971055490246320*q^47*v^25 - 
 10470474762370033593851394326424*q^48*v^25 - 780173709422572877655619999656*
  q^49*v^25 - 38428369689392148323734695864*q^50*v^25 - 
 1358173420904083220680632156*q^51*v^25 - 36512317273635440452259253*q^52*
  v^25 - 775094935911667331708880*q^53*v^25 - 13197202705944162469476*q^54*
  v^25 - 179505859870647422784*q^55*v^25 - 1914661475524813131*q^56*v^25 - 
 15528060075320910*q^57*v^25 - 91661051504664*q^58*v^25 - 
 369085913604*q^59*v^25 - 919180899*q^60*v^25 - 1180548*q^61*v^25 - 
 540*q^62*v^25 - 1952100750560676027508315710292464*q^45*v^26 - 
 658206227716717570814925884843928*q^46*v^26 - 
 96169443964591637111291129710332*q^47*v^26 - 8157238926594759549882923579748*
  q^48*v^26 - 456768761555773302427807551072*q^49*v^26 - 
 18296924653486400471754487479*q^50*v^26 - 555645348418978186442800002*q^51*
  v^26 - 13312741191196962104307828*q^52*v^26 - 
 256826503240650079179264*q^53*v^26 - 3996106669115008084251*q^54*v^26 - 
 49501348007817817368*q^55*v^26 - 476375208252708375*q^56*v^26 - 
 3438019120353831*q^57*v^26 - 17691695840259*q^58*v^26 - 
 60315974514*q^59*v^26 - 120652038*q^60*v^26 - 113886*q^61*v^26 - 
 27*q^62*v^26 - 13233905164107894609545120932623680*q^44*v^27 - 
 5051727143084115991099036473323760*q^45*v^27 - 
 836769408236353280222993756873232*q^46*v^27 - 
 80516175200059260973387682625312*q^47*v^27 - 5110081020171062031294460775628*
  q^48*v^27 - 231415192255782759920738069400*q^49*v^27 - 
 7918777414349700897576124313*q^50*v^27 - 213397708251863129402167788*q^51*
  v^27 - 4639973219791374328821300*q^52*v^27 - 
 81951540277941629764624*q^53*v^27 - 1166488527881822086257*q^54*v^27 - 
 13127653906300566888*q^55*v^27 - 113503164115215171*q^56*v^27 - 
 724148543273016*q^57*v^27 - 3220408909293*q^58*v^27 - 9148330668*q^59*v^27 - 
 14379462*q^60*v^27 - 9216*q^61*v^27 - q^62*v^27 - 
 85749439669786265337988775205996240*q^43*v^28 - 
 36921618594416588356282655400219360*q^44*v^28 - 
 6908946350256348942073547249302500*q^45*v^28 - 
 751682850033273676140173261973228*q^46*v^28 - 
 53916655237037888661406631349594*q^47*v^28 - 2753760610518415250920245863856*
  q^48*v^28 - 105943177386383072254333087617*q^49*v^28 - 
 3202177906256983748657821818*q^50*v^28 - 78138912063099279977057295*q^51*
  v^28 - 1556643258653766125425992*q^52*v^28 - 
 25235594685399880869129*q^53*v^28 - 328163602900717173600*q^54*v^28 - 
 3344089579650860040*q^55*v^28 - 25842455619848811*q^56*v^28 - 
 144736308030897*q^57*v^28 - 550033855506*q^58*v^28 - 1281137013*q^59*v^28 - 
 1522206*q^60*v^28 - 621*q^61*v^28 - 531585046018662082053024539345839920*
  q^42*v^29 - 257307743178827756375753252636081304*q^43*v^29 - 
 54215942610952783615086197998871544*q^44*v^29 - 
 6648907520056994908619931285489792*q^45*v^29 - 
 537510040178516339221079973363780*q^46*v^29 - 
 30890663532907822809419511462480*q^47*v^29 - 1333442085569070014452203706608*
  q^48*v^29 - 45099415015859616210458272122*q^49*v^29 - 
 1230792444742548437093228886*q^50*v^29 - 27511492989495686094160344*q^51*
  v^29 - 504237362436927981222456*q^52*v^29 - 7501602754600024402710*q^53*
  v^29 - 88899952380612696288*q^54*v^29 - 816909698967319368*q^55*v^29 - 
 5610485736125703*q^56*v^29 - 27352929011202*q^57*v^29 - 
 87760966734*q^58*v^29 - 163790424*q^59*v^29 - 141534*q^60*v^29 - 
 30*q^61*v^29 - 3155801638132697046647742095431840080*q^41*v^30 - 
 1711864851784293874715848076119552296*q^42*v^30 - 
 404913008591803200926404780531099328*q^43*v^30 - 
 55810779684186257788579267603270572*q^44*v^30 - 
 5071755948252995729485766872622880*q^45*v^30 - 
 327242586306718797220434057929166*q^46*v^30 - 
 15819622053712665231493730691060*q^47*v^30 - 597518471167468024766216433147*
  q^48*v^30 - 18185948953746062019779595275*q^49*v^30 - 
 454162399908756038277691401*q^50*v^30 - 9353073516111050536762644*q^51*
  v^30 - 157865746695147357885091*q^52*v^30 - 2151667649027311613325*q^53*
  v^30 - 23161412309694173592*q^54*v^30 - 191032412872909548*q^55*v^30 - 
 1158358579889187*q^56*v^30 - 4870510656819*q^57*v^30 - 
 12991741707*q^58*v^30 - 18946080*q^59*v^30 - 11079*q^60*v^30 - q^61*v^30 - 
 17955567602604446535553364879662554912*q^40*v^31 - 
 10884124849862829922384809940829903232*q^41*v^31 - 
 2881841538054355253461443303174397176*q^42*v^31 - 
 445211958894854852139953541000296040*q^43*v^31 - 
 45364749527787660501654467429102700*q^44*v^31 - 
 3279187857806899985799068731284528*q^45*v^31 - 
 177212064798033504301043139033162*q^46*v^31 - 
 7461910751366668918827762134784*q^47*v^31 - 252701016559666850153515026519*
  q^48*v^31 - 7026008093185012304106582468*q^49*v^31 - 
 161751203267138921918826063*q^50*v^31 - 3075684874302191672241864*q^51*
  v^31 - 47766678483160631277171*q^52*v^31 - 594937594616706324072*q^53*
  v^31 - 5794950044418875784*q^54*v^31 - 42674038903451880*q^55*v^31 - 
 226795143496023*q^56*v^31 - 813316758732*q^57*v^31 - 1772508285*q^58*v^31 - 
 1946808*q^59*v^31 - 711*q^60*v^31 - 97985194805772523511694141512798373552*
  q^39*v^32 - 66197508812469062915917971442063837392*q^40*v^32 - 
 19568364119913078876013276941356236992*q^41*v^32 - 
 3379641915314729231325523462086044256*q^42*v^32 - 
 385205701081372737014792776322820132*q^43*v^32 - 
 31129590079390269171446035495359624*q^44*v^32 - 
 1877384518378567187117522875118082*q^45*v^32 - 
 87989658256553624219882591744076*q^46*v^32 - 3309288539272280169048493409772*
  q^47*v^32 - 102147165131409936029221138659*q^48*v^32 - 
 2617668008409442707628245657*q^49*v^32 - 55743717917881026539420724*q^50*
  v^32 - 978717598164932580040245*q^51*v^32 - 13959763814502817233381*q^52*
  v^32 - 158391668455061952996*q^53*v^32 - 1390017502516599756*q^54*v^32 - 
 9085568803621524*q^55*v^32 - 41964462598635*q^56*v^32 - 
 126736191855*q^57*v^32 - 220628664*q^58*v^32 - 174771*q^59*v^32 - 
 33*q^60*v^32 - 513189257426964318585317838323507635680*q^38*v^33 - 
 385467401635883829613196170425867743280*q^39*v^33 - 
 126902316594436478086873874259936994512*q^40*v^33 - 
 24442931520418526586540188045236004112*q^41*v^33 - 
 3109251252373196838705971813059207688*q^42*v^33 - 
 280347932600795030140197257195258280*q^43*v^33 - 
 18836764639371642636584337252856464*q^44*v^33 - 
 981251033987496539279915688950220*q^45*v^33 - 
 40919762793864212684818646578692*q^46*v^33 - 1398973231998759949642164360096*
  q^47*v^33 - 39767136435059651288037736703*q^48*v^33 - 
 943684991062768674396924966*q^49*v^33 - 18606549310249273662634236*q^50*
  v^33 - 301283048743435670164660*q^51*v^33 - 3936838834389351787965*q^52*
  v^33 - 40546961703142220664*q^53*v^33 - 319055290981390524*q^54*v^33 - 
 1838744367525264*q^55*v^33 - 7310460968583*q^56*v^33 - 
 18309266562*q^57*v^33 - 24786504*q^58*v^33 - 13212*q^59*v^33 - q^60*v^33 - 
 2581074624392372869876884461536058753376*q^37*v^34 - 
 2150627722316636478304165905355531686000*q^38*v^34 - 
 786729008593807945359910887114597961800*q^39*v^34 - 
 168613007353668383304681238702632915888*q^40*v^34 - 
 23885558253868242742502998462113459960*q^41*v^34 - 
 2398269029164457395772520663999210756*q^42*v^34 - 
 179239193663423015570472061147625544*q^43*v^34 - 
 10363660519787615193972870245638446*q^44*v^34 - 
 478537756990935200698717539601398*q^45*v^34 - 
 18086611578213928399988106588372*q^46*v^34 - 568656959291671484787248300436*
  q^47*v^34 - 14974739139245278820412334887*q^48*v^34 - 
 329692738534047524132793639*q^49*v^34 - 6015685793591622528595791*q^50*
  v^34 - 89660755528270006927410*q^51*v^34 - 1070150713894600650252*q^52*
  v^34 - 9965062375664275188*q^53*v^34 - 69930793450845612*q^54*v^34 - 
 352688545103760*q^55*v^34 - 1193525334729*q^56*v^34 - 2434394277*q^57*v^34 - 
 2471121*q^58*v^34 - 810*q^59*v^34 - 
 12472318408205389661772318815603353759584*q^36*v^35 - 
 11504566906973403363895808527188024925008*q^37*v^35 - 
 4666481463784957958988013669138856276208*q^38*v^35 - 
 1110494139549646026432838231715660806896*q^39*v^35 - 
 174829404626193153758843444591833407216*q^40*v^35 - 
 19511534327764075452373048589681762112*q^41*v^35 - 
 1619455987729395199171300946876153892*q^42*v^35 - 
 103798910504173220040008511841291128*q^43*v^35 - 
 5300482509753807056031228284600094*q^44*v^35 - 
 221129831038000054055999030290944*q^45*v^35 - 
 7671859254898357884041796966684*q^46*v^35 - 223410275338538403157771865736*
  q^47*v^35 - 5466014137483884637405242075*q^48*v^35 - 
 111676175880820032760352496*q^49*v^35 - 1883100779350460621298801*q^50*
  v^35 - 25772040958631444173980*q^51*v^35 - 280036316043570181716*q^52*
  v^35 - 2347187989384248552*q^53*v^35 - 14601804497112060*q^54*v^35 - 
 63895845894912*q^55*v^35 - 181663991541*q^56*v^35 - 294988176*q^57*v^35 - 
 214407*q^58*v^35 - 36*q^59*v^35 - 57930025780329415027721009762784020350656*
  q^35*v^36 - 59042214550239648872134735263062186428896*q^36*v^36 - 
 26502777150017024891940378058243696184856*q^37*v^36 - 
 6989070362040194143509633116751224491176*q^38*v^36 - 
 1220489466000468195496841753859763702530*q^39*v^36 - 
 151130984999545353566404844875599228648*q^40*v^36 - 
 13909455576563497458154365379969365632*q^41*v^36 - 
 987037102138672975241854112554672992*q^42*v^36 - 
 55679372541401799746340460377153144*q^43*v^36 - 
 2560684721603766271259848260916454*q^44*v^36 - 
 97845851111661370836325496896584*q^45*v^36 - 3141862188620975380128477794148*
  q^46*v^36 - 85074766877355570016680032402*q^47*v^36 - 
 1935743398209857865960903699*q^48*v^36 - 36670714489286399438470053*q^49*
  v^36 - 570335695789247776665058*q^50*v^36 - 7147487588867311842981*q^51*
  v^36 - 70442489808191347308*q^52*v^36 - 528847986029782224*q^53*v^36 - 
 2896810116592584*q^54*v^36 - 10891036979034*q^55*v^36 - 
 25612449393*q^56*v^36 - 32199867*q^57*v^36 - 15642*q^58*v^36 - q^59*v^36 - 
 258717400752997226585262961477823440851360*q^34*v^37 - 
 290849022276162172312891037747320023243840*q^35*v^37 - 
 144218760273849228095461475562440097452040*q^36*v^37 - 
 42067958485828790019791619201180447119304*q^37*v^37 - 
 8133828981098423841580605638755896785448*q^38*v^37 - 
 1115632065290151378645255486741846061104*q^39*v^37 - 
 113687726106056884993555611256454527584*q^40*v^37 - 
 8920891065809854608079603591007803224*q^41*v^37 - 
 555341677462606595544511388073371304*q^42*v^37 - 
 28123917530415258733457591757913056*q^43*v^37 - 
 1181744919996946221277710773433126*q^44*v^37 - 
 41742976695967198713449645616600*q^45*v^37 - 1246674165952975865478219618756*
  q^46*v^37 - 31444237360440129069294411528*q^47*v^37 - 
 665212360856804343743570055*q^48*v^37 - 11667461329991337729374178*q^49*
  v^37 - 166985641444362943883886*q^50*v^37 - 1910280078836452870848*q^51*
  v^37 - 17006654332066344660*q^52*v^37 - 113736225449409408*q^53*v^37 - 
 544376086564176*q^54*v^37 - 1738517309352*q^55*v^37 - 3319358805*q^56*v^37 - 
 3114342*q^57*v^37 - 918*q^58*v^37 - 
 1111316920815050447303245674678510583503936*q^33*v^38 - 
 1375868269824387542125787264109960633101136*q^34*v^38 - 
 752377149450239790047517640430040234792600*q^35*v^38 - 
 242340173192620190603648783099630095488144*q^36*v^38 - 
 51791702602011612837199136107055726063616*q^37*v^38 - 
 7855856764669381405377113548979947606998*q^38*v^38 - 
 885118965333667028281189206190245405240*q^39*v^38 - 
 76710176470192497737613466416366255576*q^40*v^38 - 
 5264692708671325633160026078164849204*q^41*v^38 - 
 293311398532437557647853516449658136*q^42*v^38 - 
 13536045063128116657513237056704124*q^43*v^38 - 
 524964254518075285269444018039120*q^44*v^38 - 
 17242935701577050503624954737996*q^45*v^38 - 480198878415591600879341885598*
  q^46*v^38 - 11285981739074022632326175580*q^47*v^38 - 
 221765659089000867963672399*q^48*v^38 - 3594447473672843620576203*q^49*
  v^38 - 47215527854702977031643*q^50*v^38 - 491365737278620545456*q^51*
  v^38 - 3933733993839762408*q^52*v^38 - 23292235752816924*q^53*v^38 - 
 96568956914958*q^54*v^38 - 258501339720*q^55*v^38 - 391587777*q^56*v^38 - 
 261333*q^57*v^38 - 39*q^58*v^38 - 
 4592350593482221953887333929110973246601952*q^32*v^39 - 
 6252433341408283660350073006752273354824880*q^33*v^39 - 
 3764894274289486530693118874851147782763008*q^34*v^39 - 
 1336958486589764030224988208899824521825336*q^35*v^39 - 
 315322783719176352776889934009500210086040*q^36*v^39 - 
 52812308755127379890676402268183701808440*q^37*v^39 - 
 6569957744104143151748195301830306481714*q^38*v^39 - 
 628159133172315847623053501578535341776*q^39*v^39 - 
 47484484079852840654965405023934935920*q^40*v^39 - 
 2907902636822164890702321131171197344*q^41*v^39 - 
 147234219892125455173365427309443648*q^42*v^39 - 
 6259622744861559530407349651002400*q^43*v^39 - 
 225586155877783939615465191054504*q^44*v^39 - 
 6913311418625778688652833580856*q^45*v^39 - 179708020386987513811860351050*
  q^46*v^39 - 3933553742891096403700076016*q^47*v^39 - 
 71684712098743252558822083*q^48*v^39 - 1071336696052185356729044*q^49*v^39 - 
 12878439306834505058709*q^50*v^39 - 121462622550791888904*q^51*v^39 - 
 870056792904906192*q^52*v^39 - 4529938411454520*q^53*v^39 - 
 16106588908098*q^54*v^39 - 35570525808*q^55*v^39 - 41542893*q^56*v^39 - 
 18396*q^57*v^39 - q^58*v^39 - 18259147635427595759869232183513072596350816*
  q^31*v^40 - 27302990159478585298286759944666625133544512*q^32*v^40 - 
 18078353621493539593433771361123525718918368*q^33*v^40 - 
 7067569272449692944217475465742849968825712*q^34*v^40 - 
 1836837214972790680998253193718329522189082*q^35*v^40 - 
 339214961600339288525869466159668385924400*q^36*v^40 - 
 46532015979726908773676846551053067577082*q^37*v^40 - 
 4902623566441295923994654071613611915272*q^38*v^40 - 
 407830578226600720591322733530568543534*q^39*v^40 - 
 27431161616257010839487693095456122324*q^40*v^40 - 
 1522528472815830194015723446566110124*q^41*v^40 - 
 70869847220946462410418406360958892*q^42*v^40 - 
 2796828052489389840702913484897844*q^43*v^40 - 
 94053720763229149911891141809892*q^44*v^40 - 2693758883141627756083343042298*
  q^45*v^40 - 65357494811508416133611196468*q^46*v^40 - 
 1330863857499979654908186267*q^47*v^40 - 22452460585077901633946379*q^48*
  v^40 - 308637599354380453276035*q^49*v^40 - 3384388493200609030800*q^50*
  v^40 - 28807869555790184340*q^51*v^40 - 183612939780756852*q^52*v^40 - 
 834082958315538*q^53*v^40 - 2514021328512*q^54*v^40 - 4494122136*q^55*v^40 - 
 3898341*q^56*v^40 - 1035*q^57*v^40 - 
 69856396760408417004607186524685275564031968*q^30*v^41 - 
 114591757096043092981515262613156260962896304*q^31*v^41 - 
 83330781982129836025500163262864404851422640*q^32*v^41 - 
 35816917072189187903093173354766194038101040*q^33*v^41 - 
 10243807092788818164444098244008329967009640*q^34*v^41 - 
 2083091709770713805385106502639332743392064*q^35*v^41 - 
 314697352709324575422871161726786843877056*q^36*v^41 - 
 36498041733194242803554331515995631876580*q^37*v^41 - 
 3338170961053849241095344901882766947272*q^38*v^41 - 
 246431465058586169659010149861117952160*q^39*v^41 - 
 14982784916571487234961943539100726276*q^40*v^41 - 
 762794614678783579921959695931008232*q^41*v^41 - 
 32913112217371031692408569372013044*q^42*v^41 - 
 1211693125408637445670688296950024*q^43*v^41 - 
 38111643319323456183516153457860*q^44*v^41 - 1020606353636706789262160929068*
  q^45*v^41 - 23096393119494664757333333100*q^46*v^41 - 
 436874948303877364340356776*q^47*v^41 - 6808681079159121310382151*q^48*
  v^41 - 85851457183803775279338*q^49*v^41 - 855754633473698194776*q^50*
  v^41 - 6543905283431637984*q^51*v^41 - 36882051300635292*q^52*v^41 - 
 144888723656532*q^53*v^41 - 365212917144*q^54*v^41 - 516216456*q^55*v^41 - 
 316521*q^56*v^41 - 42*q^57*v^41 - 
 257164554587985836636508578691917841544377504*q^29*v^42 - 
 462315314289838890565882132299923437718728272*q^30*v^42 - 
 368816307366668237164356276685220009033769504*q^31*v^42 - 
 174078125366649545584239379732092516035883096*q^32*v^42 - 
 54720291921277549620330724169051390143557420*q^33*v^42 - 
 12237627944678551643281480555971700557494790*q^34*v^42 - 
 2033660255484057095587993963720808030080740*q^35*v^42 - 
 259360235740636218201316333544784563632638*q^36*v^42 - 
 26059129804538878538684993769179220402426*q^37*v^42 - 
 2109959594832680405481652614924033745674*q^38*v^42 - 
 140433371657194952387747354298517148696*q^39*v^42 - 
 7813614972068293636659116606971898004*q^40*v^42 - 
 368148398862493738626546968708703864*q^41*v^42 - 
 14808696804624678413607052943978852*q^42*v^42 - 
 510106982074637353119921583686036*q^43*v^42 - 
 15021885893082363654659205346470*q^44*v^42 - 376023927466870617191499146930*
  q^45*v^42 - 7927788934745318054936716545*q^46*v^42 - 
 139050247529143452341727444*q^47*v^42 - 1997277852495775067587165*q^48*
  v^42 - 23031669172043254716105*q^49*v^42 - 207886316459994459828*q^50*
  v^42 - 1420895666254426500*q^51*v^42 - 7032187297020486*q^52*v^42 - 
 23648652893706*q^53*v^42 - 49052892216*q^54*v^42 - 53237916*q^55*v^42 - 
 21501*q^56*v^42 - q^57*v^42 - 910877299081375403476811235789336793262664096*
  q^28*v^43 - 1793041297061690208368749858186408051704301872*q^29*v^43 - 
 1567675003281979573099679903969827726189713600*q^30*v^43 - 
 811662571806116785523553861252641296894004496*q^31*v^43 - 
 280103454685097322216793747739824971991369824*q^32*v^43 - 
 68812983974901169728533305229265036040723488*q^33*v^43 - 
 12565183451812024510970350355112485017817538*q^34*v^43 - 
 1760402283627135958915363957174791173608296*q^35*v^43 - 
 194145669402250809254322142291484709383670*q^36*v^43 - 
 17229984152123110545794190332171047868928*q^37*v^43 - 
 1254688838714823070951879135452111443814*q^38*v^43 - 
 76242754461704607655111404307620229392*q^39*v^43 - 
 3918723025190066335040318717350869108*q^40*v^43 - 
 171958102859836618071094670620596768*q^41*v^43 - 
 6471973025818612409821085894230956*q^42*v^43 - 
 208923371998116525629293723942464*q^43*v^43 - 
 5761129401458299001841026266854*q^44*v^43 - 134690912134764908820129068472*
  q^45*v^43 - 2641752979109779738228377507*q^46*v^43 - 
 42879644361618276171393216*q^47*v^43 - 566195333566467622270833*q^48*v^43 - 
 5951658613131803643624*q^49*v^43 - 48439591687878455700*q^50*v^43 - 
 294259096354261896*q^51*v^43 - 1268749129529430*q^52*v^43 - 
 3609660079944*q^53*v^43 - 6042771504*q^54*v^43 - 4847904*q^55*v^43 - 
 1161*q^56*v^43 - 3103705642958963047151363599268102072072915040*q^27*v^44 - 
 6684963531041865603296090450559903097500867024*q^28*v^44 - 
 6400164669999578571251283987542944044877809840*q^29*v^44 - 
 3631489250881727671274898811868099606912696616*q^30*v^44 - 
 1374434630995562230816546475050838421809837712*q^31*v^44 - 
 370530178573882659976273606643120222812806684*q^32*v^44 - 
 74266732715099280527513240796035628612362430*q^33*v^44 - 
 11419535632456600950633437467836688870566324*q^34*v^44 - 
 1381271232268180358400932360858191571761986*q^35*v^44 - 
 134278476068412991424317108693448548160802*q^36*v^44 - 
 10692766128701561111317973487726894683250*q^37*v^44 - 
 709249259827366492043356067876235195240*q^38*v^44 - 
 39735454683746602828469750998677362964*q^39*v^44 - 
 1899722868848743881062868512616554256*q^40*v^44 - 
 77971590147022498653784082028299052*q^41*v^44 - 
 2751699198096474397715136936378060*q^42*v^44 - 
 83293561880654949521341933797846*q^43*v^44 - 2149761269672791224790642367346*
  q^44*v^44 - 46887449415735127978458252099*q^45*v^44 - 
 854066084376048786482730372*q^46*v^44 - 12800664837484892582144598*q^47*
  v^44 - 154946834743003361139213*q^48*v^44 - 1479414128070328850016*q^49*
  v^44 - 10806592685911195860*q^50*v^44 - 57978613296943326*q^51*v^44 - 
 215834682340674*q^52*v^44 - 512371593792*q^53*v^44 - 675930204*q^54*v^44 - 
 381024*q^55*v^44 - 45*q^56*v^44 - 
 10170956761230730715297112538200630127202328416*q^26*v^45 - 
 23956118872396219341579402795895915518275628240*q^27*v^45 - 
 25097290721861513364743607443855103746925004944*q^28*v^45 - 
 15593330824197678979268564434852376203158028584*q^29*v^45 - 
 6466705955917187088343057471772902768732062984*q^30*v^45 - 
 1911257744164730803852735135887416113491527616*q^31*v^45 - 
 420100766613578414943216501015445920905357412*q^32*v^45 - 
 70833308526517132141966524345865951218632700*q^33*v^45 - 
 9389753648034436501644169951172469622208916*q^34*v^45 - 
 999286429983427062954011158922135940549816*q^35*v^45 - 
 86976218663200252680794102044696164406842*q^36*v^45 - 
 6294479536779777626059683605867066896644*q^37*v^45 - 
 384154095339801790822477873019636003144*q^38*v^45 - 
 19990211464431330935673877076824691208*q^39*v^45 - 
 893327799152470826858010407508973272*q^40*v^45 - 
 34387386119413862956078178722839680*q^41*v^45 - 
 1139122963177345930472611562253540*q^42*v^45 - 
 32329543961564161218691665225456*q^43*v^45 - 780299198443626611313324140666*
  q^44*v^45 - 15854322983314512798637294674*q^45*v^45 - 
 267695026087431251441589132*q^46*v^45 - 3695882371382467323939520*q^47*
  v^45 - 40886682497454305550633*q^48*v^45 - 353205134333943951672*q^49*
  v^45 - 2303672977374148236*q^50*v^45 - 10838434688680008*q^51*v^45 - 
 34477633133538*q^52*v^45 - 67181206728*q^53*v^45 - 67781628*q^54*v^45 - 
 24984*q^55*v^45 - q^56*v^45 - 
 32044225425505725673539010395509647098443420160*q^25*v^46 - 
 82500051027785307692675449400150613741352998720*q^26*v^46 - 
 94522696601732616443598822556613398147693177536*q^27*v^46 - 
 64264031384740566897716912083362326857601578440*q^28*v^46 - 
 29179500604420278884565968114299024773810950820*q^29*v^46 - 
 9446826199100958628313701118160309867092290248*q^30*v^46 - 
 2275166268366195672904388706406250357039582256*q^31*v^46 - 
 420314768985328235820016923430594296447759090*q^32*v^46 - 
 61019329589074120232276998786192710929165658*q^33*v^46 - 
 7104954734108599476746794782942206691758694*q^34*v^46 - 
 675626343755669429376121888657449476456712*q^35*v^46 - 
 53327326784348567230623382512959884722222*q^36*v^46 - 
 3543678152459400830029143033899618513298*q^37*v^46 - 
 200553186418887022710510677916838932108*q^38*v^46 - 
 9745855305869050714569380275906515432*q^39*v^46 - 
 408418912117721860435993947238959156*q^40*v^46 - 
 14767243036536902405104187007234912*q^41*v^46 - 
 459304259380147013882343325100370*q^42*v^46 - 
 12215275658194427598694683144852*q^43*v^46 - 275389488573573811129062706809*
  q^44*v^46 - 5204152308970746542859495435*q^45*v^46 - 
 81282436155338532991295058*q^46*v^46 - 1031037961687339323881124*q^47*v^46 - 
 10389904460016191431416*q^48*v^46 - 80859372707822121108*q^49*v^46 - 
 468194937233234634*q^50*v^46 - 1916253176608260*q^51*v^46 - 
 5146774861320*q^52*v^46 - 8070562116*q^53*v^46 - 5990976*q^54*v^46 - 
 1296*q^55*v^46 - 97016032234944719613144224481487739175055076256*q^24*v^47 - 
 272948336897431012470250469105959971181556563200*q^25*v^47 - 
 341862191907641731839086134568803515995313042024*q^26*v^47 - 
 254192859588688238605401838143634973969642235768*q^27*v^47 - 
 126285599791334278894655362398279806090881647216*q^28*v^47 - 
 44752495400070864216767821249713449769477494160*q^29*v^47 - 
 11800695811317084277843463872374011347318620744*q^30*v^47 - 
 2386852291909193711702632475285187963485651232*q^31*v^47 - 
 379232766143333565832734679843171085476439010*q^32*v^47 - 
 48285971224526650080075741461407121760987792*q^33*v^47 - 
 5014420961746618307958195064904704016554194*q^34*v^47 - 
 431522794710823256796259406227125713608440*q^35*v^47 - 
 31210885864932170955988162927300516870470*q^36*v^47 - 
 1919947056843721921612039725547162591464*q^37*v^47 - 
 101354520188940644244864799626525182196*q^38*v^47 - 
 4616872667780370340216832580483556704*q^39*v^47 - 
 181801350031139889740805529504033764*q^40*v^47 - 
 6178591305537565534999687929189024*q^41*v^47 - 
 180389213116776977006224543187574*q^42*v^47 - 
 4491592674260753696894352687768*q^43*v^47 - 94456601998822391930148901689*
  q^44*v^47 - 1657181205347066928528497280*q^45*v^47 - 
 23888413922508580578267702*q^46*v^47 - 277607107207150765157376*q^47*v^47 - 
 2539029819437730995832*q^48*v^47 - 17717611794834178224*q^49*v^47 - 
 90493917397203942*q^50*v^47 - 319267581741720*q^51*v^47 - 
 713915213976*q^52*v^47 - 879275088*q^53*v^47 - 455976*q^54*v^47 - 
 48*q^55*v^47 - 282091362715755235301936251067584127125848993984*q^23*v^48 - 
 867192714580737359217126430254362097383979689520*q^24*v^48 - 
 1187024982303329725341096756322680572533084783640*q^25*v^48 - 
 964884451861930578113416415239794232741809704904*q^26*v^48 - 
 524225300960789863242171920958140146899229638300*q^27*v^48 - 
 203221999803605285141305666014504480538799962044*q^28*v^48 - 
 58632386578438366790394808076637588118448733564*q^29*v^48 - 
 12975534691562903266622688037329715458364924896*q^30*v^48 - 
 2254909477738753067368400210252308515549656904*q^31*v^48 - 
 313793848776295871697102241037330619440378610*q^32*v^48 - 
 35573822806744989918567467769334637431240074*q^33*v^48 - 
 3336772915364436247100857638356384987883312*q^34*v^48 - 
 262604585685672787211875748120210950689786*q^35*v^48 - 
 17551086977562984327018733749730851550218*q^36*v^48 - 
 1005746226613129215447746706257218883516*q^37*v^48 - 
 49735325842944280109757716405776356336*q^38*v^48 - 
 2128922198962143417848034265879989708*q^39*v^48 - 
 78857223505060071823335528205422584*q^40*v^48 - 
 2519205588959292682945032400158018*q^41*v^48 - 
 68997351555398610419151895477644*q^42*v^48 - 1606639242601612328527125707219*
  q^43*v^48 - 31467784062407857236941814939*q^44*v^48 - 
 511546569831251706229382550*q^45*v^48 - 6789008416336261007230252*q^46*
  v^48 - 72056417701423776628923*q^47*v^48 - 595783273804892226756*q^48*
  v^48 - 3708257797906122522*q^49*v^48 - 16587194219327244*q^50*v^48 - 
 49917957717498*q^51*v^48 - 91392893076*q^52*v^48 - 85754556*q^53*v^48 - 
 28872*q^54*v^48 - q^55*v^48 - 
 787184560775147627080044266092582993123771986912*q^22*v^49 - 
 2644400964310728169190142190561250764141576234944*q^23*v^49 - 
 3955509971181371929224266415555914550499246684584*q^24*v^49 - 
 3514065942505921846713374730536573648276423355216*q^25*v^49 - 
 2087066354166034471641594753334200529241978355576*q^26*v^49 - 
 884638317269193692124476967288665319790240029336*q^27*v^49 - 
 279105618744655189784220887848377169608885244740*q^28*v^49 - 
 67542470163761610252333720502472746030823792448*q^29*v^49 - 
 12831230304812590241243697444614540205792417768*q^30*v^49 - 
 1950659772589953350615100532131215387989794648*q^31*v^49 - 
 241322964649178133260356854575758103823460290*q^32*v^49 - 
 24665865689040710892654340245560209354814004*q^33*v^49 - 
 2111782410744915189341876429104638697552032*q^34*v^49 - 
 153296995345778595376424636460628433493048*q^35*v^49 - 
 9530175202532712710785740918691500444954*q^36*v^49 - 
 511114774111320505031749483766824190256*q^37*v^49 - 
 23746015595544690186866291923826540712*q^38*v^49 - 
 956583250208835837630608785417030800*q^39*v^49 - 
 33343713024860751157470623895397800*q^40*v^49 - 
 1000946998865562755290092369523332*q^41*v^49 - 
 25694381812831555045325240417580*q^42*v^49 - 558789385979291959594105107372*
  q^43*v^49 - 10175850537506778626193490155*q^44*v^49 - 
 152948238693239197555463124*q^45*v^49 - 1863860626543360077377388*q^46*
  v^49 - 18006995837893403963376*q^47*v^49 - 134012209471859170836*q^48*
  v^49 - 739676689778062836*q^49*v^49 - 2874055921844004*q^50*v^49 - 
 7288520503248*q^51*v^49 - 10708387380*q^52*v^49 - 7358904*q^53*v^49 - 
 1440*q^54*v^49 - 2106322478944914353110346969960051437397958027168*q^21*
  v^50 - 7734348985453792040353438161604616748395449673088*q^22*v^50 - 
 12643455102624210878939957393911564965640136965560*q^23*v^50 - 
 12275098446681018756035527425177422245065590196336*q^24*v^50 - 
 7967655575602182170397467572814546377655215878552*q^25*v^50 - 
 3691316628911533204951281156746894452645092907068*q^26*v^50 - 
 1273002235701536194713115257747112263329220223920*q^27*v^50 - 
 336705462992833524244438859735643602361911927868*q^28*v^50 - 
 69891539072056106317928028820288654682241885192*q^29*v^50 - 
 11602607140237664789746690630624964708039507664*q^30*v^50 - 
 1565897924431634233265705494483489927178701812*q^31*v^50 - 
 174367340715991729611681946783443190073943150*q^32*v^50 - 
 16237596888601069459015253044465014336162066*q^33*v^50 - 
 1279959340027110850700593031896865701223526*q^34*v^50 - 
 86291905343795236736249949371462523089904*q^35*v^50 - 
 5015330840629289203921579461080879757108*q^36*v^50 - 
 252586018519805470956392490331861387548*q^37*v^50 - 
 11045915583616617508929793572368885196*q^38*v^50 - 
 419081581083097941106864170050701752*q^39*v^50 - 
 13745681748288028293294979796960142*q^40*v^50 - 
 387481149384667311798731180689866*q^41*v^50 - 
 9312325951318587264332652125889*q^42*v^50 - 188864977616700569119776776202*
  q^43*v^50 - 3191843402204979215461644378*q^44*v^50 - 
 44255508546714997889537286*q^45*v^50 - 493776496734046559343225*q^46*v^50 - 
 4326379792081361512884*q^47*v^50 - 28842385264517795814*q^48*v^50 - 
 140255500065719130*q^49*v^50 - 469021454894214*q^50*v^50 - 
 988093893204*q^51*v^50 - 1136538756*q^52*v^50 - 542592*q^53*v^50 - 
 51*q^54*v^50 - 5398570477940978607453503246068994156283715067904*q^20*v^51 - 
 21679331730289307352360275276953820571819909303312*q^21*v^51 - 
 38741546201356893640839359990718781013923196265336*q^22*v^51 - 
 41107882143301434010975215210886551304900284455040*q^23*v^51 - 
 29159138554762244522663672597008039869637501465328*q^24*v^51 - 
 14762256592381854831623435635393843340833732691424*q^25*v^51 - 
 5562990499327943053209619546490689165074398717100*q^26*v^51 - 
 1607603400652640158660412372716253454023039387976*q^27*v^51 - 
 364474853694074225210405602234440302495703748332*q^28*v^51 - 
 66048362245118816561875340777869080792306357432*q^29*v^51 - 
 9721609327319742150699863113835089184145897264*q^30*v^51 - 
 1179126924642410245092589556736863965673475360*q^31*v^51 - 
 119417174906248926269834573845016055910069614*q^32*v^51 - 
 10220518684792480465036303107631403594554128*q^33*v^51 - 
 747027432808145318613347448756733855117218*q^34*v^51 - 
 47025897642884605200214727601802235788224*q^35*v^51 - 
 2564831624662564336837843258835896241924*q^36*v^51 - 
 121578836767040541199111131100539265080*q^37*v^51 - 
 5010159866131310707706020779609373260*q^38*v^51 - 
 179063334288375433522210260166755656*q^39*v^51 - 
 5524166460764006654144810953507086*q^40*v^51 - 
 146100631596217953218491990936440*q^41*v^51 - 
 3283154132580613858213379733911*q^42*v^51 - 61996131444652025820239498772*
  q^43*v^51 - 970394362423414099214360586*q^44*v^51 - 
 12380598268588454619596104*q^45*v^51 - 126077417842140059498955*q^46*v^51 - 
 997819912730291271336*q^47*v^51 - 5927287870687196550*q^48*v^51 - 
 25209361985064744*q^49*v^51 - 71783519227242*q^50*v^51 - 
 123518055216*q^51*v^51 - 107831268*q^52*v^51 - 33192*q^53*v^51 - q^54*v^51 - 
 13237109887315918002602321622464578440294606929952*q^19*v^52 - 
 58177798896462970949874214466021486021401924583088*q^20*v^52 - 
 113709217975414755503787854598503834865786227844384*q^21*v^52 - 
 131903155627210255854348581489856559353421808780760*q^22*v^52 - 
 102256139122666889355777348990814136342219832915828*q^23*v^52 - 
 56567616482865138983496712100102170450714919155440*q^24*v^52 - 
 23289077343938272861381334940129464254905171170280*q^25*v^52 - 
 7351212329282798129931253672920567716317180344048*q^26*v^52 - 
 1819838829403833404908599294181827780876587716392*q^27*v^52 - 
 359887498778540318671610607177438316793987021424*q^28*v^52 - 
 57757698128469846434026159360190090987827719588*q^29*v^52 - 
 7629314873584558951226543771540287840629488580*q^30*v^52 - 
 840242286956894805781704974676469425235247700*q^31*v^52 - 
 78075091744332380899816975716099388111654410*q^32*v^52 - 
 6185828029377256249684818883328713928180178*q^33*v^52 - 
 421603115504277013370414322623345444452416*q^34*v^52 - 
 24883654075953183178469239023469387536444*q^35*v^52 - 
 1276998799141435181134828199883070509756*q^36*v^52 - 
 57057667759443287677614902865879133608*q^37*v^52 - 
 2216831432999040982423227882931485120*q^38*v^52 - 
 74622322378949485976609933437153128*q^39*v^52 - 
 2163845986161328750946644371130434*q^40*v^52 - 
 53635244729105523320381489548923*q^41*v^52 - 1125409461861839926920473809386*
  q^42*v^52 - 19751499951963614530438866237*q^43*v^52 - 
 285715158400997898364132974*q^44*v^52 - 3345190962150100111481799*q^45*
  v^52 - 30986136268022886237180*q^46*v^52 - 220539365897082293358*q^47*
  v^52 - 1160443190097738954*q^48*v^52 - 4281120286528590*q^49*v^52 - 
 10252802182860*q^50*v^52 - 14118003648*q^51*v^52 - 8986680*q^52*v^52 - 
 1593*q^53*v^52 - 31004054300145950664007752828489328592248877777856*q^18*
  v^53 - 149290418488458438282613921054009185094957887032736*q^19*v^53 - 
 319377327693737386645650631534316316091231888862736*q^20*v^53 - 
 405221562057682377428558249488542781340270816255736*q^21*v^53 - 
 343428171713080615165279532475370647137116377457728*q^22*v^53 - 
 207616477332931991254953276095510191644727014569592*q^23*v^53 - 
 93381430456052590152902751765955485839578098796488*q^24*v^53 - 
 32191749346616801960985629714512512457343173460376*q^25*v^53 - 
 8700012288389559947273389323525458540320676556768*q^26*v^53 - 
 1877170446718956310726778918921101391972272469568*q^27*v^53 - 
 328426277226153841757518622552433561870282835824*q^28*v^53 - 
 47240863395387832529027083130040822094151443056*q^29*v^53 - 
 5657567514387823942534267037892453548013735708*q^30*v^53 - 
 570733881138824466345419628700529209556985720*q^31*v^53 - 
 49013207933909457235028586564268857498683850*q^32*v^53 - 
 3615953990254138704068090843901013768405068*q^33*v^53 - 
 230827736619077322312608535548848996130808*q^34*v^53 - 
 12812225225271094355376244815770247931968*q^35*v^53 - 
 619786392590398309637004163109239609140*q^36*v^53 - 
 26124452326530292147271545159814360400*q^37*v^53 - 
 957027320706611287071121880829888144*q^38*v^53 - 
 30327673900388043174229536003141408*q^39*v^53 - 
 825876927094191818967921532962546*q^40*v^53 - 
 19162504410243371556652849054446*q^41*v^53 - 374857463516462969129779400406*
  q^42*v^53 - 6103043312012017417220319216*q^43*v^53 - 
 81397350361710263344603662*q^44*v^53 - 872008832333219407218738*q^45*v^53 - 
 7319839608557681121468*q^46*v^53 - 46624248908536555800*q^47*v^53 - 
 215883586024041258*q^48*v^53 - 684372012575940*q^49*v^53 - 
 1358648058852*q^50*v^53 - 1460032560*q^51*v^53 - 642168*q^52*v^53 - 
 54*q^53*v^53 - 69243964117208220883106230733610710023299102750336*q^17*
  v^54 - 365796010453435748193292152465747712214452486308336*q^18*v^54 - 
 857421707144030215222071234674982557983967591741256*q^19*v^54 - 
 1190794841050477875416842990241212001160175494901824*q^20*v^54 - 
 1103844986506305899301899422284394262236905953796000*q^21*v^54 - 
 729475410930311146671183064928024112298992567917916*q^22*v^54 - 
 358492930195835739869831213043908103364595269090148*q^23*v^54 - 
 134972213826296827435593900405814842813594139533816*q^24*v^54 - 
 39818752367898811786030251006506191335645298075308*q^25*v^54 - 
 9372862920864928173176669818297013993952875864824*q^26*v^54 - 
 1787522958706427560988398777297144163900304103164*q^27*v^54 - 
 279968201395492530410701384775847449447105714796*q^28*v^54 - 
 36459595643971822761996936113593342048117302288*q^29*v^54 - 
 3993257971682954002240663026040894066936515612*q^30*v^54 - 
 371712553358004892556337484642865490705541212*q^31*v^54 - 
 29680635143853625334197827210295123765900110*q^32*v^54 - 
 2048506607440684459377865431177341152620702*q^33*v^54 - 
 122890538704248981143273077156810555491444*q^34*v^54 - 
 6428566183679389984674863955847311651852*q^35*v^54 - 
 293470469225380948599443498632640948184*q^36*v^54 - 
 11673438983562344966551517440868600592*q^37*v^54 - 
 403113283765176349759716311483243168*q^38*v^54 - 
 12017786876587843698517399598664648*q^39*v^54 - 
 307024891456364663911136676299001*q^40*v^54 - 
 6659508288127550717035481234609*q^41*v^54 - 121251261631369449299710788003*
  q^42*v^54 - 1827542064512004866278627092*q^43*v^54 - 
 22416176346397147468117477*q^44*v^54 - 219035833873261034742855*q^45*v^54 - 
 1659438015511336409538*q^46*v^54 - 9408617442288344892*q^47*v^54 - 
 38052722844697962*q^48*v^54 - 102541925775822*q^49*v^54 - 
 165872066160*q^50*v^54 - 134791308*q^51*v^54 - 37971*q^52*v^54 - q^53*v^54 - 
 147151329683467074825078810938011497622568724797280*q^16*v^55 - 
 854326263486709804154549937648084662783727266811216*q^17*v^55 - 
 2197121009204167939302520194349522144626574601427456*q^18*v^55 - 
 3343475880377267294158736475750971638778469617100480*q^19*v^55 - 
 3392519069271406146228227751982811798604699643750656*q^20*v^55 - 
 2452016745649506411934780819391665401379832353703448*q^21*v^55 - 
 1317048350766103627433501513461233862098663164039364*q^22*v^55 - 
 541646741463418337563734370268027475733517096975160*q^23*v^55 - 
 174442125393878193505087696986248491422659235011376*q^24*v^55 - 
 44795429350838519945382766544917287789491453485776*q^25*v^55 - 
 9312103550986035642841587795275247181141221667536*q^26*v^55 - 
 1588112035520764664344836770199240584236935238152*q^27*v^55 - 
 224902498454180196390144477107071975375717574772*q^28*v^55 - 
 26745939616040099548758454910899357581484895208*q^29*v^55 - 
 2698817628933707471559800807357478110109734340*q^30*v^55 - 
 233235048889370602963588461547816320696371880*q^31*v^55 - 
 17400793377911209075206441280041899604243606*q^32*v^55 - 
 1127636883824460459348145723787601383961888*q^33*v^55 - 
 63729046791595526931952809410740141015668*q^34*v^55 - 
 3146423556858630761387442307596652992528*q^35*v^55 - 
 135632826783743803924012446120074207208*q^36*v^55 - 
 5091188073858425366619318012713792472*q^37*v^55 - 
 165647949648069324920288173767803448*q^38*v^55 - 
 4641915005469981958061103578955288*q^39*v^55 - 
 111126251376619541757230847151293*q^40*v^55 - 
 2250002848550236401151440911484*q^41*v^55 - 38060721496654191811291008933*
  q^42*v^55 - 529907484685089712358650680*q^43*v^55 - 
 5961217986176748065479053*q^44*v^55 - 52945655664406584140856*q^45*v^55 - 
 360412112905951841046*q^46*v^55 - 1808093948210493912*q^47*v^55 - 
 6334236324256626*q^48*v^55 - 14328746359416*q^49*v^55 - 
 18498101328*q^50*v^55 - 10913184*q^51*v^55 - 1755*q^52*v^55 - 
 296804603054444090029921107459201569350750330732128*q^15*v^56 - 
 1897949037402380637314741050182351955761356010327408*q^16*v^56 - 
 5364701354362462431527200255799109941712675825265680*q^17*v^56 - 
 8957374889930317719604477812497034756472247777227128*q^18*v^56 - 
 9958754677948262554844693854830471492802487174421516*q^19*v^56 - 
 7878291727868622881385831608548573278850492024701408*q^20*v^56 - 
 4627502561565355506845232147940221613741125264161088*q^21*v^56 - 
 2079506521628858604063804364655917602270092668632948*q^22*v^56 - 
 731268150663791850961166041705233481689459694780716*q^23*v^56 - 
 204883443908315369350872179699399507079559205065092*q^24*v^56 - 
 46428747477275121900595334445989033545305422303580*q^25*v^56 - 
 8622379711957202506144543294866687381949569273684*q^26*v^56 - 
 1327984689970741688588220744618098561094884804970*q^27*v^56 - 
 171499449266959702308919355186357027432508764424*q^28*v^56 - 
 18761865395296399298904869125819751532591316188*q^29*v^56 - 
 1755043538443612120415994381792621661756188708*q^30*v^56 - 
 141528702220511595852247112173887093289794264*q^31*v^56 - 
 9904181398087973227564663038143867405517342*q^32*v^56 - 
 604301398042995547689166702641410991029280*q^33*v^56 - 
 32230241709773523492215448045672820973532*q^34*v^56 - 
 1503177252190157099363426297212795378722*q^35*v^56 - 
 61199350402540425456542743439983893168*q^36*v^56 - 
 2167174488687750527124736533389502480*q^37*v^56 - 
 66390565316018837106212139095144568*q^38*v^56 - 
 1747039933698159940424426912786847*q^39*v^56 - 
 39141657436085332386408584534625*q^40*v^56 - 738614570249104040619899859699*
  q^41*v^56 - 11585682016951457392108968924*q^42*v^56 - 
 148645910978358829951080189*q^43*v^56 - 1529116382734860140245575*q^44*
  v^56 - 12298153694936626455426*q^45*v^56 - 74850101248484056500*q^46*v^56 - 
 330041754558988560*q^47*v^56 - 991997789903406*q^48*v^56 - 
 1856264257332*q^49*v^56 - 1864406484*q^50*v^56 - 756081*q^51*v^56 - 
 57*q^52*v^56 - 566493783963960046714996538280026811101197612982400*q^14*
  v^57 - 4000767528736439788832983299189063460069615131049536*q^15*v^57 - 
 12456166122783037247017606947783662212812145364180736*q^16*v^57 - 
 22859385303079267529156771743186654932030259618270704*q^17*v^57 - 
 27885430148048051309091542876461684564464763160469528*q^18*v^57 - 
 24170117126665951214635279523400134317814212643812944*q^19*v^57 - 
 15536801404906567169076292062676008680957531220565680*q^20*v^57 - 
 7633288432906964105921768580865852695161331689580408*q^21*v^57 - 
 2932061221590965842969323596436215750255096372353364*q^22*v^57 - 
 896525738289169746552206148101990373141785986313712*q^23*v^57 - 
 221507875108788876780282977111934735059106952870500*q^24*v^57 - 
 44802726299606587710428575954243051943456410101784*q^25*v^57 - 
 7505758429945595698858972350226303884399170509620*q^26*v^57 - 
 1052815278805424240065449929633859643822685766720*q^27*v^57 - 
 124896476143292666977766989472657388465625274064*q^28*v^57 - 
 12648103005762256635774253796230954229175027888*q^29*v^57 - 
 1102514343194342234820913257636874534922372988*q^30*v^57 - 
 83302374103445442633778331692614427536221304*q^31*v^57 - 
 5484589609084369639227069314544915649775118*q^32*v^57 - 
 315712983702671181831653793964457613776688*q^33*v^57 - 
 15909071457077228106181172927547483001956*q^34*v^57 - 
 701218549727252264047847436208393627608*q^35*v^57 - 
 26961221174314245006538247267212986288*q^36*v^57 - 
 900248574659912645180259932052806888*q^37*v^57 - 
 25945577699314396332426336962280288*q^38*v^57 - 
 640420668174501645010686584872680*q^39*v^57 - 
 13409624279108010345378639518693*q^40*v^57 - 235433922602140019054715080706*
  q^41*v^57 - 3417266117339058374567005020*q^42*v^57 - 
 40299833648166279405220684*q^43*v^57 - 377872804942548210013455*q^44*v^57 - 
 2740674356643683724156*q^45*v^57 - 14832899287398918804*q^46*v^57 - 
 57055431817477056*q^47*v^57 - 145528164854070*q^48*v^57 - 
 221366370144*q^49*v^57 - 167530860*q^50*v^57 - 43236*q^51*v^57 - q^52*v^57 - 
 1019470928186072279556806562770094575854236467266752*q^13*v^58 - 
 7978283800654266438425400763119578462005602543268752*q^14*v^58 - 
 27435229320174701541051883668033528349229751806699784*q^15*v^58 - 
 55460169131778878901068876601642719673836184900848352*q^16*v^58 - 
 74359334863240366407376946737276484062323275026152936*q^17*v^58 - 
 70713174314555293692662970875825449263550405896926484*q^18*v^58 - 
 49797025399495890601393111879538415482288635751842752*q^19*v^58 - 
 26768822547790932896671229745045814441739777429628528*q^20*v^58 - 
 11237910371496996538135278068820560910865062132836856*q^21*v^58 - 
 3751611026958193738842942333461607196768826847425436*q^22*v^58 - 
 1010947068973226529851038258299176387233498940287704*q^23*v^58 - 
 222757374790356893486645583329966172778909166065788*q^24*v^58 - 
 40602464740103399735842725246988693662686393345076*q^25*v^58 - 
 6187387280168321050430991728405156384712960809406*q^26*v^58 - 
 796165117928696219870941774883580112996532858856*q^27*v^58 - 
 87306173752768717623343870838540219921004266628*q^28*v^58 - 
 8227560795691926601039783301158051768969018008*q^29*v^58 - 
 671166955496715603193870486273758544547699736*q^30*v^58 - 
 47668917027521545807714163846078332129773264*q^31*v^58 - 
 2959571118933933616555762680418544698327704*q^32*v^58 - 
 160955713354542549764499064627448639285772*q^33*v^58 - 
 7668335027751890319332062778289801436758*q^34*v^58 - 
 319464310355956945553751622530771687504*q^35*v^58 - 
 11596277242508566717264362017654600280*q^36*v^58 - 
 364863271610813046997773204445800312*q^37*v^58 - 
 9883455573342681869517393792073173*q^38*v^58 - 
 228554353767308512190650030035504*q^39*v^58 - 
 4465863995045005049498807144733*q^40*v^58 - 72817837397534466168069616713*
  q^41*v^58 - 975845407831826232704803047*q^42*v^58 - 
 10548567458594005961865114*q^43*v^58 - 89840117052924013448118*q^44*v^58 - 
 584962416775279933074*q^45*v^58 - 2798219211900381648*q^46*v^58 - 
 9310229693966844*q^47*v^58 - 19897539131412*q^48*v^58 - 
 24091320780*q^49*v^58 - 13181427*q^50*v^58 - 1926*q^51*v^58 - 
 1722393245404696926684999670976606258068924912988544*q^12*v^59 - 
 14998029797280440773451664156744828951760871270569152*q^13*v^59 - 
 57153460075411979162265013468942550088440674556000736*q^14*v^59 - 
 127609888833184968748942875167736474171678942137159568*q^15*v^59 - 
 188463339173461375444566109312710773922957830430289920*q^16*v^59 - 
 196973874068484047040649049146155714619009447927321392*q^17*v^59 - 
 152168105906137278916971592832546064385837020579452268*q^18*v^59 - 
 89594896403875680295126201040570007408497785061964672*q^19*v^59 - 
 41141905530740968698914586783723196251717408779467152*q^20*v^59 - 
 15004630746673099052376255632845386037925152251253440*q^21*v^59 - 
 4411901651183156427729225708356802495540431542377900*q^22*v^59 - 
 1059461066932364303156763765010959808255745859430416*q^23*v^59 - 
 210175996585267142724769128891086908347216349575252*q^24*v^59 - 
 34807862187281481505366868327352784616298732727656*q^25*v^59 - 
 4859734431387184651163040129150370687093896363834*q^26*v^59 - 
 577237760157197907957159328984682665383993940416*q^27*v^59 - 
 58823782389341164512255748919938890941120232132*q^28*v^59 - 
 5181324826883172041356470784186170722915809536*q^29*v^59 - 
 396919600009168033611731559327158586671648280*q^30*v^59 - 
 26566744377505110965428441650624108626032080*q^31*v^59 - 
 1557992943891624741355488424119103969290432*q^32*v^59 - 
 80126663737340011647114047766403575708480*q^33*v^59 - 
 3610415075545914529868544029602563261018*q^34*v^59 - 
 142144803593162998670196041557802606856*q^35*v^59 - 
 4868780569707774455969729965275443736*q^36*v^59 - 
 144236841002712193333431823981126992*q^37*v^59 - 
 3668384720386277432672981544683703*q^38*v^59 - 
 79371078223771956258575551726608*q^39*v^59 - 1444919014453813155451801460169*
  q^40*v^59 - 21837489582880584769960749168*q^41*v^59 - 
 269545432873831380751621929*q^42*v^59 - 2662734826109719241922996*q^43*
  v^59 - 20520176784734775931686*q^44*v^59 - 119348799115873959360*q^45*
  v^59 - 501208050011642712*q^46*v^59 - 1428582284465616*q^47*v^59 - 
 2520363367764*q^48*v^59 - 2366999064*q^49*v^59 - 885789*q^50*v^59 - 
 60*q^51*v^59 - 2717696957390422517803937065344811945539422731665792*q^11*
  v^60 - 26463811338792286806800993102752860985237034082200640*q^12*v^60 - 
 112214975176834940278017447021226465740375633220515984*q^13*v^60 - 
 277659611343537406259929285390572622651886885976936888*q^14*v^60 - 
 452918553841576427230309156844585490948378950351351232*q^15*v^60 - 
 521394128351112452341591835075599517683696124771428392*q^16*v^60 - 
 442638160902912271935766052832211796419400936066814900*q^17*v^60 - 
 285850503142292193141127223330948713723698576473210328*q^18*v^60 - 
 143731404965869363207004259464325522921953831395406508*q^19*v^60 - 
 57314547542572644933562281748969228422345125066191920*q^20*v^60 - 
 18400980709762335458671361953119431047635113667984140*q^21*v^60 - 
 4818224043581663540838203845901821242367989037307832*q^22*v^60 - 
 1040784814514159743031045010726218467333476086677224*q^23*v^60 - 
 187402716596143172265279021412462245239963269322380*q^24*v^60 - 
 28400394724425403871541598610857001738476293689946*q^25*v^60 - 
 3655376443741953127459768825160684676143677014576*q^26*v^60 - 
 402943556574316147376595963290993580995887769526*q^27*v^60 - 
 38331131716803411678881056278470577305560861128*q^28*v^60 - 
 3167193809289396593118019268358136551169255896*q^29*v^60 - 
 228471503789792372069525592171302705423926848*q^30*v^60 - 
 14438771398419329721410342414769735739469718*q^31*v^60 - 
 800753389411066622900628984200523495874236*q^32*v^60 - 
 38965572264037393066963844880818115553566*q^33*v^60 - 
 1660610571355396779498719432090942524560*q^34*v^60 - 
 61765803516944469579830692925675729256*q^35*v^60 - 
 1995037939273453082018425565219620592*q^36*v^60 - 
 55597945240178914605812170022067867*q^37*v^60 - 
 1326099279872601744020373328734936*q^38*v^60 - 
 26807307363088391891904364633664*q^39*v^60 - 453887822141126279669227808565*
  q^40*v^60 - 6344803475288519555949754809*q^41*v^60 - 
 71945538146388472235020498*q^42*v^60 - 647393158359402368864049*q^43*v^60 - 
 4495561608087312565698*q^44*v^60 - 23227556923268382468*q^45*v^60 - 
 84986120899379316*q^46*v^60 - 205220782248306*q^47*v^60 - 
 293640332484*q^48*v^60 - 207075141*q^49*v^60 - 49014*q^50*v^60 - q^51*v^60 - 
 3979485085201697327617363896459244705994331041341440*q^10*v^61 - 
 43602126486612552784960236598807363124878067615783616*q^11*v^61 - 
 206766382180535055285849364951469018248611750318107520*q^12*v^61 - 
 569303380820751064192485235155594527380243998882240768*q^13*v^61 - 
 1029123889513163526239421287825584990454961207993514920*q^14*v^61 - 
 1308445771917214958588007198149464309696938172203637728*q^15*v^61 - 
 1223364387149786875710637173201982752256818228126928296*q^16*v^61 - 
 868033647000771931844585629387699981920687401489208792*q^17*v^61 - 
 478591567069799288289177077879998430317387241918519688*q^18*v^61 - 
 208895435730084263901743826131884150628715004994359248*q^19*v^61 - 
 73292757182462538664176118969229655438950628219415200*q^20*v^61 - 
 20941221809333605999933172063805296247688845210328080*q^21*v^61 - 
 4928454763430223247199894176774932175502167725938856*q^22*v^61 - 
 965329383220334344347474582554635067690170429780464*q^23*v^61 - 
 158872833471141566703412769525429853021950440915788*q^24*v^61 - 
 22167780239782550149145220092695495440970685392908*q^25*v^61 - 
 2644395238719201474992927370486237543061481886840*q^26*v^61 - 
 271762505672135057152586163777237235904089858104*q^27*v^61 - 
 24223498773189613915919411728659301481020898880*q^28*v^61 - 
 1883085015335932852502861223825032590010648712*q^29*v^61 - 
 128188936974944265199434700292463505472904840*q^30*v^61 - 
 7659819469576136226393209499815782506173184*q^31*v^61 - 
 402030529575465350744147343192412578881580*q^32*v^61 - 
 18514691150844882988393037169450412529412*q^33*v^61 - 
 746167254543255911129154514840945261248*q^34*v^61 - 
 26206482829257242262413924931538304976*q^35*v^61 - 
 797618236123503044086700398786002576*q^36*v^61 - 
 20889011247352529209880937623894538*q^37*v^61 - 
 466670371732265491336903790440656*q^38*v^61 - 
 8800635383079287010770888312184*q^39*v^61 - 138330358809046866180064816209*
  q^40*v^61 - 1784481836163353349043504914*q^41*v^61 - 
 18536772133151845962131574*q^42*v^61 - 151400647565465109845472*q^43*v^61 - 
 943008814175483960658*q^44*v^61 - 4301843361939136008*q^45*v^61 - 
 13595976547363692*q^46*v^61 - 27458629234704*q^47*v^61 - 
 31192317972*q^48*v^61 - 15838794*q^49*v^61 - 2106*q^50*v^61 - 
 5365802857853302386029763257402817158454671121186816*q^9*v^62 - 
 66658217001982332456327863827701103496915346680897664*q^10*v^62 - 
 355699175722188185660972964749553075823491490979189568*q^11*v^62 - 
 1095304262804145467303789037052067859254382867263857104*q^12*v^62 - 
 2203225961682694632073225284711029321917480381825236120*q^13*v^62 - 
 3104151246054965211845806056805152507963136434470024592*q^14*v^62 - 
 3205094899069544184957429294804968621786294159229341400*q^15*v^62 - 
 2504183610013755943806301556294689278298833294865695324*q^16*v^62 - 
 1516621680713736891484195445718561121033070108021472012*q^17*v^62 - 
 725614941794165550983360585912844211241409146049517836*q^18*v^62 - 
 278539819465293830344360597622382763090943622668207952*q^19*v^62 - 
 86920686334877504573147840929800874133719838127211356*q^20*v^62 - 
 22304850495461935445288956722130804319092203647925348*q^21*v^62 - 
 4755554437697999469542006203840667962893246451585320*q^22*v^62 - 
 850470774484005375265837153084255938374697802529640*q^23*v^62 - 
 128716744780069302900401434001327447039959848321918*q^24*v^62 - 
 16624443333532258436408084118498787724180185231182*q^25*v^62 - 
 1846482273740441464792892514541338412728467147706*q^26*v^62 - 
 177596211767188674052183182280699354052563260036*q^27*v^62 - 
 14878685998861346903873300620282961603869126536*q^28*v^62 - 
 1090741532471955338783999046426949542496232976*q^29*v^62 - 
 70182286512887407648977172610558672433704154*q^30*v^62 - 
 3969067237677553360964098873353488285339484*q^31*v^62 - 
 197237618131839076378967735745875470814298*q^32*v^62 - 
 8596522177517384477847619525933543764666*q^33*v^62 - 
 327511738775656562877286146583504365024*q^34*v^62 - 
 10854805819216990904559650328169011300*q^35*v^62 - 
 311040168313690106257286332174187889*q^36*v^62 - 
 7646759541935378953122874440902355*q^37*v^62 - 
 159793473900525881465615624583048*q^38*v^62 - 
 2806584613763770023976937168640*q^39*v^62 - 40871906707386096521173501515*
  q^40*v^62 - 485382061004128624461548079*q^41*v^62 - 
 4604914317591376666052607*q^42*v^62 - 34006861618672259552652*q^43*v^62 - 
 189031469887663580340*q^44*v^62 - 756166412709829836*q^45*v^62 - 
 2044244631210534*q^46*v^62 - 3401284365216*q^47*v^62 - 
 2988224487*q^48*v^62 - 1032831*q^49*v^62 - 63*q^50*v^62 - 
 6598441903813050707675913274314581914280796771844096*q^8*v^63 - 
 93825391352436349458434432844244503317159044052367360*q^9*v^63 - 
 567701493931993039318324856593115724065101542186072768*q^10*v^63 - 
 1967194113011359238156841316164344007443470326347784192*q^11*v^63 - 
 4425491881670101317903578111781745460531348802182113584*q^12*v^63 - 
 6937905230660987999683841031332787194334520344538582896*q^13*v^63 - 
 7937461924118525200624941843549879717430372143892650816*q^14*v^63 - 
 6847572069715790924941470331185445214940292258917992640*q^15*v^63 - 
 4565524239164266026429302924255975771526437625773886420*q^16*v^63 - 
 2398615508789542014082175506802651044778130233121162856*q^17*v^63 - 
 1008829572667771425883931377743543137066343436178132724*q^18*v^63 - 
 344237890939315811622307671557252602952603628195228312*q^19*v^63 - 
 96410411202041034256272543463071658627440594640440860*q^20*v^63 - 
 22393453265954065127371383676908806824324765208976168*q^21*v^63 - 
 4354899801195693241474858062187542456265652406478104*q^22*v^63 - 
 715387140918856498865525404799585782522331681067616*q^23*v^63 - 
 100096343620005018544841529620851135313223733453230*q^24*v^63 - 
 12021900026774698142282561957885611239561416817648*q^25*v^63 - 
 1248160281309940433927717375025618693376209131830*q^26*v^63 - 
 112715567098097580460620331443835783180569317616*q^27*v^63 - 
 8897920838974755505981527400986065120875939056*q^28*v^63 - 
 616253693761291728804546329423078380674572064*q^29*v^63 - 
 37523496387859384381348104949959376112240262*q^30*v^63 - 
 2009697357609705826411349075356074691467192*q^31*v^63 - 
 94573361647329250523335589426001460020930*q^32*v^63 - 
 3900278402474987435470770494790206090208*q^33*v^63 - 
 140402580106006043295074641117494672840*q^34*v^63 - 
 4388099163715203420552463657016831488*q^35*v^63 - 
 118266920207115223736160959427483633*q^36*v^63 - 
 2726124469934181858222241923058656*q^37*v^63 - 
 53209289926417419412966545505208*q^38*v^63 - 868879197030505311292984451928*
  q^39*v^63 - 11698249777240557644263129935*q^40*v^63 - 
 127555855870738830582062452*q^41*v^63 - 1101595102281491834459817*q^42*
  v^63 - 7324588051117461846432*q^43*v^63 - 36133087009142081172*q^44*v^63 - 
 125774050541470536*q^45*v^63 - 287596669952418*q^46*v^63 - 
 387217286400*q^47*v^63 - 254591523*q^48*v^63 - 55332*q^49*v^63 - q^50*v^63 - 
 7311115679135602618688889907165115221193772257771520*q^7*v^64 - 
 120427838923577597545554082492769131282204615269679104*q^8*v^64 - 
 834113909401400313167427077987801703807972812778673536*q^9*v^64 - 
 3277534419107170702701428635198853026726035112700564352*q^10*v^64 - 
 8297440422293629434478531278290088203304579172314145296*q^11*v^64 - 
 14547506908788286480294675489898378039193533609275874952*q^12*v^64 - 
 18517794802406306452884964264033058851162054464809590320*q^13*v^64 - 
 17698509757994114350178971150834666547050398757242069816*q^14*v^64 - 
 13026432140904367613391662611407339990434060386227748332*q^15*v^64 - 
 7531917344262230282493023205220383030746790781706812644*q^16*v^64 - 
 3477173926175430102501921499999152717545506903918822176*q^17*v^64 - 
 1299315777971541176618902119694796508093124151876054544*q^18*v^64 - 
 397647734081934070571943928728054537839094404052567996*q^19*v^64 - 
 100724631218509119505667256242398665795736147275199284*q^20*v^64 - 
 21319412804816591782232064548927032343596935589204236*q^21*v^64 - 
 3804215900977723544339332328799826158676977870860928*q^22*v^64 - 
 577047573752581166427218259996956866039250072623914*q^23*v^64 - 
 74987792836931097920733341313546862870121844709806*q^24*v^64 - 
 8408399482544637582795329548122071067070122277830*q^25*v^64 - 
 818753328649692174139525379567295262872249384276*q^26*v^64 - 
 69606013455940696883503617958025062395736110294*q^27*v^64 - 
 5187932024665839589306517032367267449410380232*q^28*v^64 - 
 339920774100159752192922115695011623406824638*q^29*v^64 - 
 19602738951345056818983291243939915683647572*q^30*v^64 - 
 994633975130830187597659725169180532652693*q^31*v^64 - 
 44322534709026894211413653131869703659330*q^32*v^64 - 
 1729008910370259042080793726243879344844*q^33*v^64 - 
 58775054457184985433920467218216998148*q^34*v^64 - 
 1730783635848386215992342612511501473*q^35*v^64 - 
 43829669450373278485388515306435899*q^36*v^64 - 
 946053242201636389930019060425032*q^37*v^64 - 
 17220400883633798084962792751544*q^38*v^64 - 260946118089565544941909790112*
  q^39*v^64 - 3240628106232972626955441351*q^40*v^64 - 
 32351515202506824850409343*q^41*v^64 - 253421232502176874584612*q^42*v^64 - 
 1510103223860119374150*q^43*v^64 - 6570342600069691764*q^44*v^64 - 
 19728710440995294*q^45*v^64 - 37662482330352*q^46*v^64 - 
 40156991433*q^47*v^64 - 18937287*q^48*v^64 - 2295*q^49*v^64 - 
 7186256540184155006108891513550553992778344761917440*q^6*v^65 - 
 139254540430215592606142221797337212046996843687575552*q^7*v^65 - 
 1117426608529368565970791217351275817534841240995936256*q^8*v^65 - 
 5026568531215209782559992055585705503681735473585800000*q^9*v^65 - 
 14430376108926363604809044357853814706040351702940632768*q^10*v^65 - 
 28470749675652498364377856008106019549707412803465011936*q^11*v^65 - 
 40527345424540748696961349379298829483826843381733157656*q^12*v^65 - 
 43091032370773687076676525230247381141194865513749173632*q^13*v^65 - 
 35130202209339997451464715544025841495362754864034520056*q^14*v^65 - 
 22416688032730793686552110414941955142378054436923467864*q^15*v^65 - 
 11385081486693451589041491979141724119790892434958700308*q^16*v^65 - 
 4667383599643611830023281111980270598792869012389631784*q^17*v^65 - 
 1563276165482414549200148978176796082297189385877173944*q^18*v^65 - 
 432377633556419653662956515604787106654777510549961520*q^19*v^65 - 
 99713354525432701994086642782593200750326378452094132*q^20*v^65 - 
 19345391710870174428021691623991021699176499671152808*q^21*v^65 - 
 3183857559562851740033040161718500755587310667329104*q^22*v^65 - 
 447995696862248371281016920862852943984194649709960*q^23*v^65 - 
 54286194559088494536263187568470725558431200007662*q^24*v^65 - 
 5702370848283862539587704029878632740958181042868*q^25*v^65 - 
 522211638731870729155531676988178940525610052860*q^26*v^65 - 
 41885147490641128841228284629605393393207665488*q^27*v^65 - 
 2952086970528389246290897780062763524769844376*q^28*v^65 - 
 183173952398065659785302898015826270538443396*q^29*v^65 - 
 10009853900242048660130738410419589091538852*q^30*v^65 - 
 481226011190030798473570448559529265755704*q^31*v^65 - 
 20302412775961399664564994503162993229042*q^32*v^65 - 
 748797027572746985758987975515534596400*q^33*v^65 - 
 24020060325880037944759748486015825532*q^34*v^65 - 
 665850280096300077931563711762365772*q^35*v^65 - 
 15825203785025838042202641698051139*q^36*v^65 - 
 319421748149626832114898618681504*q^37*v^65 - 
 5413223881924938522270958761648*q^38*v^65 - 75966660835657227401028347520*
  q^39*v^65 - 868049637409171510548674475*q^40*v^65 - 
 7909699633671042982618434*q^41*v^65 - 55980625776618751552908*q^42*v^65 - 
 297430730915822320536*q^43*v^65 - 1133488564334251596*q^44*v^65 - 
 2907034641067788*q^45*v^65 - 4562936224416*q^46*v^65 - 
 3751999056*q^47*v^65 - 1198827*q^48*v^65 - 66*q^49*v^65 - 
 6138661882615805446875322240438877516419416585142272*q^5*v^66 - 
 142825485810273624303890614400349272005987969410269184*q^6*v^66 - 
 1348451054422621616938756638937759325946251560715026432*q^7*v^66 - 
 7028135726523240353420605532041205073025428311129800320*q^8*v^66 - 
 23099379085578224450500994504081540192136364785369413952*q^9*v^66 - 
 51681323253379794344414276587416324490162312949860898496*q^10*v^66 - 
 82782590967839871496548270657039335013763482389167874112*q^11*v^66 - 
 98418910136294181228348217552851984969645108220842158640*q^12*v^66 - 
 89245183919091844043249339370149416772822870936129372976*q^13*v^66 - 
 63061766975603170701618534713398391450343203723540514276*q^14*v^66 - 
 35333483705044818923218362720854734221677226555108149136*q^15*v^66 - 
 15928188159510468503911086427520102048264762355158790304*q^16*v^66 - 
 5849581404197944825061754625630891637085450635256223644*q^17*v^66 - 
 1769382073935426297916131009464735966353279798982061276*q^18*v^66 - 
 445178425593494807400483506068428129169787350807818116*q^19*v^66 - 
 94011958809357613555092747657643682881559838132605460*q^20*v^66 - 
 16804155780976659550186382612602451506484432298964344*q^21*v^66 - 
 2562436556859709745929084766777843975840079444881590*q^22*v^66 - 
 335801708857243593932773582704958558370811169818516*q^23*v^66 - 
 38074312247691283838215175131042098496599047550402*q^24*v^66 - 
 3757447654821907682185171822109498999877890144818*q^25*v^66 - 
 324366450296474043597022275149922425488199464794*q^26*v^66 - 
 24587879637184507142587934750128558287885522984*q^27*v^66 - 
 1640697267537210117729446015934021149324954658*q^28*v^66 - 
 96476173198831390694287955897656567952565150*q^29*v^66 - 
 4997294960925447229092853618391833814062191*q^30*v^66 - 
 227618953941353966694659434746337256868492*q^31*v^66 - 
 9088652876841688734887152909139200504356*q^32*v^66 - 
 316746626707839161069609507358936705036*q^33*v^66 - 
 9580661698065480646922087630514858379*q^34*v^66 - 
 249757791975897825472154514450096774*q^35*v^66 - 
 5564296786751036672796581580071544*q^36*v^66 - 
 104870555838960777587807755603496*q^37*v^66 - 
 1651717777926777257212002687168*q^38*v^66 - 21420134641819144943639255280*
  q^39*v^66 - 224610402289817640046618993*q^40*v^66 - 
 1861858800438552807775857*q^41*v^66 - 11854897722918338831370*q^42*v^66 - 
 55844114809369227600*q^43*v^66 - 184960181864456418*q^44*v^66 - 
 400584116943474*q^45*v^66 - 507688260699*q^46*v^66 - 311403384*q^47*v^66 - 
 62217*q^48*v^66 - q^49*v^66 - 
 4430405233482181303108318705470786517709550061092864*q^4*v^67 - 
 127287344169338326501321372546139160540383889208639488*q^5*v^67 - 
 1443135334965019829819896835950383271967268067363258368*q^6*v^67 - 
 8850824414285092532835219780096649365036369487748358144*q^7*v^67 - 
 33707793405119033627406821229555643026831831227129707968*q^8*v^67 - 
 86343802809507479728218200740449193083454040853500355072*q^9*v^67 - 
 156833290193682033561731654157837514998415185040150177296*q^10*v^67 - 
 209795596236549151454997936368574545675397060089458948224*q^11*v^67 - 
 212684042258368979592555951233604455126544202639802865456*q^12*v^67 - 
 167118736577640128934262680812017318761891070848390666480*q^13*v^67 - 
 103655593478818125943247770824391229601200188378367577684*q^14*v^67 - 
 51527663444882211469768734902361480487875473818779985224*q^15*v^67 - 
 20797163487404779080921401992538416517087857450567430040*q^16*v^67 - 
 6892963324835771424641212484652565959289808287226095872*q^17*v^67 - 
 1895133804595500192487713371365736272766335405792716660*q^18*v^67 - 
 436221076883398921512956456139850067251314828613773936*q^19*v^67 - 
 84782919501534857882263449393547125709469896517835876*q^20*v^67 - 
 14025058003077311013838933177433099395611820376214192*q^21*v^67 - 
 1989440680439113884289559816989815110869204594201386*q^22*v^67 - 
 243657308522024242468512881103868727582303079802032*q^23*v^67 - 
 25926618480365936208297299289946535099469929529546*q^24*v^67 - 
 2409644770582497541221368236156222488615420683184*q^25*v^67 - 
 196455877922758814202575179589911569277058098782*q^26*v^67 - 
 14093267846197445032247556508450403823644137368*q^27*v^67 - 
 891122998496672422339652248805755983599816274*q^28*v^67 - 
 49680132057522880070865739594282448163732024*q^29*v^67 - 
 2439439277298456527584959534834613566629493*q^30*v^67 - 
 105251637725926900452853116801024700468944*q^31*v^67 - 
 3975746097680737445504808982141236667116*q^32*v^67 - 
 130839655800682171980484603331488685136*q^33*v^67 - 
 3728379339515521822171969408327797285*q^34*v^67 - 
 91305635461160901863241563324565084*q^35*v^67 - 
 1904320613538806308546163241401784*q^36*v^67 - 
 33460081872024859448211356559120*q^37*v^67 - 488846129255828918573323755816*
  q^38*v^67 - 5844777075858485268318326472*q^39*v^67 - 
 56080614171372907438112301*q^40*v^67 - 421363109872142998918416*q^41*v^67 - 
 2402395416616193785782*q^42*v^67 - 9970808293072726776*q^43*v^67 - 
 28449814364198658*q^44*v^67 - 51351291003600*q^45*v^67 - 
 51412988601*q^46*v^67 - 22533768*q^47*v^67 - 2493*q^48*v^67 - 
 2593098868495665704960051210212102378682244189388800*q^3*v^68 - 
 95826736783390148338165494278597442902035341017874432*q^4*v^68 - 
 1341827320676171772515364358025783494345191894728835072*q^5*v^68 - 
 9883921828369088239741271359809966961982463344778412032*q^6*v^68 - 
 44298982693607314111020671133293192291345306514565196544*q^7*v^68 - 
 131494211746204570419418637509747098894579632863213707648*q^8*v^68 - 
 273453246706548572956746337842376719797877983012121318432*q^9*v^68 - 
 414779725104065004376105792249410052896175647814791442656*q^10*v^68 - 
 473062337641384884738720242756209322887652433403592218488*q^11*v^68 - 
 415479691235235370824850719224927006958045026226397191696*q^12*v^68 - 
 286481176832747700625834008786731260917688223058857385540*q^13*v^68 - 
 157585893926376524118639511163794634455247135110577808528*q^14*v^68 - 
 70101457628863158186370480670211179102660674949161391328*q^15*v^68 - 
 25518806437867426521319996358026859584982064299911371036*q^16*v^68 - 
 7681932995518499628790420533594046254348240880603471308*q^17*v^68 - 
 1930519828169375323679927074322919052787107784635301748*q^18*v^68 - 
 408560827996710845542300529339489972117592406819336968*q^19*v^68 - 
 73407423936208998929638161791097565941593442748081752*q^20*v^68 - 
 11282783209986920364852213273778615814556389080233594*q^21*v^68 - 
 1493981861679828029200396505394975761340003010430916*q^22*v^68 - 
 171521445205729424598138015345175562523375692627088*q^23*v^68 - 
 17170959816519261187249581853848914251843096645626*q^24*v^68 - 
 1505989285722696200774078453617391828621126334534*q^25*v^68 - 
 116134173034938062629213865586489545350196817072*q^26*v^68 - 
 7892596676234802035343797413493044001485642542*q^27*v^68 - 
 473184782324760245882674382024727151134456030*q^28*v^68 - 
 25017029551933056669641352017685455919084129*q^29*v^68 - 
 1164414710789071930099323702656466483558924*q^30*v^68 - 
 47574281460302243241013796037228711260604*q^31*v^68 - 
 1699122461404365938828212955919618547788*q^32*v^68 - 
 52763039139570272770305836826058206021*q^33*v^68 - 
 1415132760856930378187099061458726694*q^34*v^68 - 
 32518158496692461964900471128650047*q^35*v^68 - 
 634033756334771178665884899308400*q^36*v^68 - 
 10368378514333918739736353713464*q^37*v^68 - 140227068137779160127685106784*
  q^38*v^68 - 1541880849818295128071671306*q^39*v^68 - 
 13495276040070846004480125*q^40*v^68 - 91545318947494020681594*q^41*v^68 - 
 464963075344188439344*q^42*v^68 - 1688369109927622722*q^43*v^68 - 
 4108786991898210*q^44*v^68 - 6086001006513*q^45*v^68 - 
 4686209208*q^46*v^68 - 1385478*q^47*v^68 - 69*q^48*v^68 - 
 1153630948015260530054833016317023659771782653542400*q^2*v^69 - 
 58493484627237611414912762031925127628395606339223552*q^3*v^69 - 
 1053739442651839921784729884951314182004729555569344512*q^4*v^69 - 
 9588045736493377086512152726184244844164071986581995520*q^5*v^69 - 
 51619024795817043104613623192674799129421009636090585088*q^6*v^69 - 
 180334874141716128359092733349414398744640066126590047104*q^7*v^69 - 
 434594225790937177819993726049526938866639684902384470592*q^8*v^69 - 
 754703718812161977745473297244321685807198629020968838432*q^9*v^69 - 
 975914217438560640862527204350157056891020740440388145968*q^10*v^69 - 
 964114680085960345122716950954501642986180091446772768608*q^11*v^69 - 
 742849334944159321236463732796371072055737212631171469664*q^12*v^69 - 
 454090397819137663523851543238898808261183406864755921536*q^13*v^69 - 
 223419022002938292408104002585137152231126514162859393728*q^14*v^69 - 
 89586638055403567217721026420856989499263966872265913808*q^15*v^69 - 
 29598850318080765638253259912013242251843504154812095028*q^16*v^69 - 
 8137481331882200476895211090063077941633949169385694448*q^17*v^69 - 
 1878415591768146568538645667188680275763310778996736868*q^18*v^69 - 
 367105918829120711346041571798323582284110006272069496*q^19*v^69 - 
 61214758032929577199303930264874314249134425384066328*q^20*v^69 - 
 8772466734395368470866713574706794912488975441205956*q^21*v^69 - 
 1087609308211192744225636998213265939285510130136756*q^22*v^69 - 
 117353071965215852960884484231210757978681440925768*q^23*v^69 - 
 11076488157056633068986441494842063877882723870002*q^24*v^69 - 
 918262982252830270678440404227902954137990195556*q^25*v^69 - 
 67057949692970118788582298782655802516461324216*q^26*v^69 - 
 4320738978314363061620773008127116298310406408*q^27*v^69 - 
 245711429827269107975305497752438065239150006*q^28*v^69 - 
 12320332217735878829148713734305472431679518*q^29*v^69 - 
 543468113376100375096664851718528906495628*q^30*v^69 - 
 21017430482258087188562400096512779670904*q^31*v^69 - 
 709285933019066818852807010119539656556*q^32*v^69 - 
 20766013995332340930000298703955050002*q^33*v^69 - 
 523676464535597557628679116874513450*q^34*v^69 - 
 11277269736608070849635225218852344*q^35*v^69 - 
 205250853054036934996687554025616*q^36*v^69 - 
 3118256334985538651612010538176*q^37*v^69 - 38954466238180851974110111704*
  q^38*v^69 - 392852245290883917758122720*q^39*v^69 - 
 3125948130391835478765321*q^40*v^69 - 19062083972860309385820*q^41*v^69 - 
 85756539688592832480*q^42*v^69 - 270309624957052392*q^43*v^69 - 
 554637989954274*q^44*v^69 - 661927226502*q^45*v^69 - 379004688*q^46*v^69 - 
 69696*q^47*v^69 - q^48*v^69 - 
 346652090217464020578098455215349013540555980800000*q*v^70 - 
 27133313937381593201426633393109375970520186461618176*q^2*v^70 - 
 670815521714586945710823858310305764169789162255286272*q^3*v^70 - 
 7854247187432204254298198514968971953436463956758626304*q^4*v^70 - 
 52242193143905642068992076684321681061567362301867851776*q^5*v^70 - 
 219260469649872452186989423026629348981203860987935584512*q^6*v^70 - 
 621945940492778212011409442216310888537738863403273757056*q^7*v^70 - 
 1251634409586705944673217965228345856443164367630468008736*q^8*v^70 - 
 1852869811168137593596680135853223663576588431126133060352*q^9*v^70 - 
 2075085623332866555633712395486708301149819847610594069112*q^10*v^70 - 
 1798021940551227832774394154486187236029568520084199362584*q^11*v^70 - 
 1227781445808492226535156649514509158219033176646081149260*q^12*v^70 - 
 671013807761184708827274521843921731390951850562656559732*q^13*v^70 - 
 297429997922733422799691732043356952224850470104198740472*q^14*v^70 - 
 108172105398715767552206497777862993652907370200989471204*q^15*v^70 - 
 32614195251801248570067113345313672586859936531070387420*q^16*v^70 - 
 8228510929184510812597186848444121909262370841302707412*q^17*v^70 - 
 1752238353835016318172187685723807256348740737961117736*q^18*v^70 - 
 317459842400632277788328264780258933051579593690201104*q^19*v^70 - 
 49298623520566419884015321471596654026775648356084534*q^20*v^70 - 
 6607153637973558501895646127864509639997451412026494*q^21*v^70 - 
 769013051231223519451177350569792657011846924249584*q^22*v^70 - 
 78156365479614909692040623223391525215755475148512*q^23*v^70 - 
 6967448940278078567743488881695299108443249271306*q^24*v^70 - 
 546710462063576434563479882473930098165180203922*q^25*v^70 - 
 37843040940303368687815762030212775658667810810*q^26*v^70 - 
 2313011818520117988723295937827600881865913136*q^27*v^70 - 
 124794192620939896486427355828725420534548419*q^28*v^70 - 
 5934089518362786180757818328422029848101321*q^29*v^70 - 
 248000296219293456503844671024754113316204*q^30*v^70 - 
 9073499534922899192862328146393767029728*q^31*v^70 - 
 289133418846803731444127926787808539223*q^32*v^70 - 
 7973821884025240183417216476422069559*q^33*v^70 - 
 188860437863784869339585032444080657*q^34*v^70 - 
 3806423703148636187747635015594944*q^35*v^70 - 
 64565224783727686886466915463656*q^36*v^70 - 909527354282948137785402570504*
  q^37*v^70 - 10470419662429727372653466814*q^38*v^70 - 
 96566442330205711570052772*q^39*v^70 - 695999066734022539793886*q^40*v^70 - 
 3797284642652047186134*q^41*v^70 - 15035915622855659958*q^42*v^70 - 
 40776175339893288*q^43*v^70 - 69609294023139*q^44*v^70 - 
 65471616225*q^45*v^70 - 26690202*q^46*v^70 - 2700*q^47*v^70 - 
 52746133735953343182987167301250049497890816000000*v^71 - 
 8498998026165922912392420907225634872625078678323200*q*v^71 - 
 324451016204853422505061161695106445668804261146787840*q^2*v^71 - 
 5214665460371888238920338609096328626756161714348097536*q^3*v^71 - 
 44641080965348362864081333591210022108026245836603129856*q^4*v^71 - 
 231515273658668972513411623986030798904258815391314874368*q^5*v^71 - 
 789020314644344166751079258795774053307883017793740764032*q^6*v^71 - 
 1869057956423246756020243922032808316810170689231654940928*q^7*v^71 - 
 3206376406461337287964713586795356011452243578491082932928*q^8*v^71 - 
 4110513134290344919653797907255491605639792847535476535360*q^9*v^71 - 
 4036911008214773189317962188340246742551887707766378303208*q^10*v^71 - 
 3099131940847705227581320953987339856899661538219090016480*q^11*v^71 - 
 1891327157395825466033960037426203575726826626442323962780*q^12*v^71 - 
 930753037905686855635212378938527274002467002848502965128*q^13*v^71 - 
 373959428146519145415429006044518524317063524103338357920*q^14*v^71 - 
 124019456683382729117685887955452235366166785616956113256*q^15*v^71 - 
 34284819048996348877375361915698849610682577891652280252*q^16*v^71 - 
 7971823532624820578007210787404860152000960003050920112*q^17*v^71 - 
 1572005828808158975698925021265974000055949443986261472*q^18*v^71 - 
 264929725237502177915926107088041146572299743047925736*q^19*v^71 - 
 38430928768846932063213098478055443645510657388872942*q^20*v^71 - 
 4829857080513864260704326760140508525543126685778480*q^21*v^71 - 
 528947266000258139976695557648620504644856584038992*q^22*v^71 - 
 50730279146074854818776912044705430190030840201040*q^23*v^71 - 
 4277749480069131475751233188047628442804856284890*q^24*v^71 - 
 318038727850168153845016673489238214245156499608*q^25*v^71 - 
 20881107175226069886429722057055441308891923398*q^26*v^71 - 
 1211107864295559157600386601994591552376927024*q^27*v^71 - 
 61997677486754531630863290079518946729860507*q^28*v^71 - 
 2795223333443293594324095359984281743564888*q^29*v^71 - 
 110633387888978604562526462866769420359068*q^30*v^71 - 
 3827073413362344984689885472187450970640*q^31*v^71 - 
 115062099493046503052824586137742187843*q^32*v^71 - 
 2986170899927613976711568378540961828*q^33*v^71 - 
 66350025335675977218555219387586791*q^34*v^71 - 
 1249786598036847303012101928906984*q^35*v^71 - 
 19723148508174499879932349699632*q^36*v^71 - 257090469186025367235169133688*
  q^37*v^71 - 2720437589109544095202314642*q^38*v^71 - 
 22873120433978236882559424*q^39*v^71 - 148731570867023678711214*q^40*v^71 - 
 722232694410053568336*q^41*v^71 - 2499297984798780114*q^42*v^71 - 
 5772700961761032*q^43*v^71 - 8071782686019*q^44*v^71 - 
 5823223272*q^45*v^71 - 1594566*q^46*v^71 - 72*q^47*v^71 - 
 1347660972989233655706105692085604521152505446400000*v^72 - 
 105938383129029144743908595661247370735627074925494272*q*v^72 - 
 2629814673569130106227937204893503133520136670900387840*q^2*v^72 - 
 30910757623597414908044908393697226693766805646376697856*q^3*v^72 - 
 206362142997568436709139540618092781636356338067791413248*q^4*v^72 - 
 869177407319550680360305875278707382068340155021581172480*q^5*v^72 - 
 2473995390372958693149099031866156864022572262692809060352*q^6*v^72 - 
 4995874068154032881182291455580177744969250268310536168576*q^7*v^72 - 
 7421566213972993297263761297526331055618849342339367999008*q^8*v^72 - 
 8342188324018810366894740136931630531961312364758589871808*q^9*v^72 - 
 7257118232771179558712810158740036081596577330376647421128*q^10*v^72 - 
 4977472760094151078045178019336160047724237282190659713852*q^11*v^72 - 
 2733988016515752792144336660942726224530562179112496785484*q^12*v^72 - 
 1218855540395417536282544702061071891014782150188062838604*q^13*v^72 - 
 446245365325330511357417648293385066395148647914493375084*q^14*v^72 - 
 135581916102786253611380655096611330667744107945493532536*q^15*v^72 - 
 34510009133941338153881185855499694924615853514528947860*q^16*v^72 - 
 7422833897253643551860933289639552456249625214516862192*q^17*v^72 - 
 1360056161511194598401398336688337859492892785692140856*q^18*v^72 - 
 213859913553296357429786933985146718351895077155809194*q^19*v^72 - 
 29056919674710104794152992915065195656800934872284966*q^20*v^72 - 
 3432329069863733400010020228501067649749088663816796*q^21*v^72 - 
 354386769300374816492408293078638944335750770815640*q^22*v^72 - 
 32124956265695691394479367679878385139173152397908*q^23*v^72 - 
 2565365130432923782581603609717882898763125251090*q^24*v^72 - 
 180865301078366807150526864659789571524059528794*q^25*v^72 - 
 11269048999026030631176766204102783546787139944*q^26*v^72 - 
 620351412388420845300339962261827444579575771*q^27*v^72 - 
 30128521302394071596924780098578751971865449*q^28*v^72 - 
 1287581125817689629526838152457142793638912*q^29*v^72 - 
 48239662068721958708706210684724618142520*q^30*v^72 - 
 1576707795207606890227955725338263835225*q^31*v^72 - 
 44687693624749395168562696689748424263*q^32*v^72 - 
 1090259428324131522904430347687566213*q^33*v^72 - 
 22696550501223268341144000623412864*q^34*v^72 - 
 398946568813364193135839877539060*q^35*v^72 - 
 5846838522081819356072913594984*q^36*v^72 - 70365725469803255679544348242*
  q^37*v^72 - 682551572567277276705311212*q^38*v^72 - 
 5213945330763761446154739*q^39*v^72 - 30453937900854617921670*q^40*v^72 - 
 130864286557161326370*q^41*v^72 - 392638150976732256*q^42*v^72 - 
 763465872023691*q^43*v^72 - 858342075177*q^44*v^72 - 459075294*q^45*v^72 - 
 77796*q^46*v^72 - q^47*v^72 - 
 17505761166448697974116432433036441229603572285440000*v^73 - 
 895093921720085914316525515286134553024113368222400512*q*v^73 - 
 16254025746907281964145438710464464230768925183311872000*q^2*v^73 - 
 149024043227357391182386536216592423351628267909566955520*q^3*v^73 - 
 808147413378252935794640874705973893056738040967878709248*q^4*v^73 - 
 2843209325756905900149018202369825226652978421703591417472*q^5*v^73 - 
 6899352437880573622737912007774046153031348466328185873920*q^6*v^73 - 
 12064595850036883506822003473592529038064268119120119777024*q^7*v^73 - 
 15713141568765726542245550054230126237088726632303991628432*q^8*v^73 - 
 15642310756177021772494926039590772650729232036503620527648*q^9*v^73 - 
 12153909223920185668074356546965474584852825923182814699400*q^10*v^73 - 
 7499797438166229325738689665499756866641979142162615845904*q^11*v^73 - 
 3729925402059111530284275518488445138029986873488934268524*q^12*v^73 - 
 1514284224881982037717596416304078283958268873907198212384*q^13*v^73 - 
 507523552567112350012904314823050134716117692155700520892*q^14*v^73 - 
 141848992866728443440013026140168234745666781314679801560*q^15*v^73 - 
 33365698211805923824408387723299437486277101709091245564*q^16*v^73 - 
 6660971450746634216700103015142427168194933123514189720*q^17*v^73 - 
 1137410718979756955742249382402111100496901701507627816*q^18*v^73 - 
 167321129358704342243561927155696238696310860755883016*q^19*v^73 - 
 21343545289539272518743362976505565228380754247019758*q^20*v^73 - 
 2374498271031384395316193072601089767879160514917800*q^21*v^73 - 
 231525389016938472368872607644487517517527804477744*q^22*v^73 - 
 19863036043803534728140940161654828639143442441992*q^23*v^73 - 
 1503587761006095199505199249981185270338662032178*q^24*v^73 - 
 100588618437751218893628597647643285479642251188*q^25*v^73 - 
 5949494465606003828872475129824705823941789920*q^26*v^73 - 
 310868335204233395291466401151255324178296036*q^27*v^73 - 
 14321481000166093890459063837004852619983041*q^28*v^73 - 
 579930438730703101170125467805311999710384*q^29*v^73 - 
 20555143907756605497254390774081150772720*q^30*v^73 - 
 634324529042984975891955537054772689624*q^31*v^73 - 
 16932377620212667827305981086615267755*q^32*v^73 - 
 387910810708039290439241760663629838*q^33*v^73 - 
 7555785031112718765641240944823256*q^34*v^73 - 
 123734676021789848170036879589400*q^35*v^73 - 
 1680798776394973968025303019832*q^36*v^73 - 18631732453269086529161934516*
  q^37*v^73 - 165185803653605319594975156*q^38*v^73 - 
 1142193779344202091131664*q^39*v^73 - 5963982725883411917550*q^40*v^73 - 
 22533809577252013404*q^41*v^73 - 58094278225176384*q^42*v^73 - 
 93824642081196*q^43*v^73 - 82941286041*q^44*v^73 - 31473900*q^45*v^73 - 
 2916*q^46*v^73 - 154137420194384188250122526533892255223839183459057664*
  v^74 - 5766888261818291873832012833998751767847229963978670080*q*v^74 - 
 81706663762111818140357160571035303943272723299224780800*q^2*v^74 - 
 608643741069472305143030524358165141330167336640778338304*q^3*v^74 - 
 2757485660751139314350821397974403228241893951890824102144*q^4*v^74 - 
 8271640795969517658874564553230282887316235132755513438272*q^5*v^74 - 
 17382188967315151958265511671696391225919807335689937807632*q^6*v^74 - 
 26647834339792149635213639200963760764091441811831832065864*q^7*v^74 - 
 30733561533271671035012466860145640868203057237010321676960*q^8*v^74 - 
 27320240412131225674685413324823604242377191348530333009544*q^9*v^74 - 
 19091607342304882076349705707151471562933379931310876368612*q^10*v^74 - 
 10662041982236629824195652444761017215558202966964456762720*q^11*v^74 - 
 4826015616654406485114348874721740350568562024796497918724*q^12*v^74 - 
 1792308510120139668057707515344530585936316917594418908988*q^13*v^74 - 
 552124792091447565208839536357482493323100845186780793568*q^14*v^74 - 
 142468730106185582939813491087499784416451624803492931564*q^15*v^74 - 
 31070142559060157939460630880969170437348150881086578400*q^16*v^74 - 
 5774015280155963709776600416528792695644943702420231504*q^17*v^74 - 
 921315274777209007371017396341523052439162836769006830*q^18*v^74 - 
 127096688129432878371276543076740553122128127065415780*q^19*v^74 - 
 15252668997376858645271581287102229975982816727731172*q^20*v^74 - 
 1600954163850426527435532712175508027473858342557428*q^21*v^74 - 
 147625465350707707967279257946268409211221190540796*q^22*v^74 - 
 11999457381938105469146029708474055449069392987072*q^23*v^74 - 
 861689293964756772238711796386106753434089677646*q^24*v^74 - 
 54724525443173788515994297234598556427663287306*q^25*v^74 - 
 3073200960856926985291068194502314558624464569*q^26*v^74 - 
 152407913084107236474422901419286669070834290*q^27*v^74 - 
 6658449554832923839520642298075975164968440*q^28*v^74 - 
 255360096330319798221536386090884843246900*q^29*v^74 - 
 8557296613829143171486269732925738261155*q^30*v^74 - 
 249126208104962679980282264131794570216*q^31*v^74 - 
 6256957457646971142898912429036658571*q^32*v^74 - 
 134439727641456685591835882517317391*q^33*v^74 - 
 2446626534942552307280599118085564*q^34*v^74 - 
 37263664814105719337137785969120*q^35*v^74 - 468187647177124101622347777294*
  q^36*v^74 - 4768092308875337284427408766*q^37*v^74 - 
 38514956427700161273775305*q^38*v^74 - 240093384569998119044352*q^39*v^74 - 
 1114825554081565100046*q^40*v^74 - 3677212437728976882*q^41*v^74 - 
 8063098577832105*q^42*v^74 - 10646808911550*q^43*v^74 - 
 7200449154*q^44*v^74 - 1827954*q^45*v^74 - 75*q^46*v^74 - 
 1034874854935241534038756748280056653727135035570520064*v^75 - 
 30218328930686669826268622373519024944620064887837556736*q*v^75 - 
 347943033134952988289411000061622947504131465095359234048*q^2*v^75 - 
 2165823565689616069182098688699367882720600647833908862976*q^3*v^75 - 
 8367663060110953160636748100686265868475273901260380455168*q^4*v^75 - 
 21738990383129982767705006832274027935587069435874547657152*q^5*v^75 - 
 40051258319032522714680944839429207175860806285665993222400*q^6*v^75 - 
 54368530263048746147301364462835333527835540622940680517328*q^7*v^75 - 
 55983830864698478044299173963175052355061064582459883312928*q^8*v^75 - 
 44746554112753461491814089138143147443236914977341686637664*q^9*v^75 - 
 28288648534416411457265005463905750523776140157394798188236*q^10*v^75 - 
 14370851872309629530098749542607766345024285252898851689672*q^11*v^75 - 
 5946545287404316856165115686896749417087516091764240690204*q^12*v^75 - 
 2028261052605528402238214570666883723530065035614465247784*q^13*v^75 - 
 576321512869928521629968241080146011342376069529542603896*q^14*v^75 - 
 137737425081370845447405655622346189604826496041660076792*q^15*v^75 - 
 27931173706998502094607226943825501620214485197655597080*q^16*v^75 - 
 4844700644990158463691034687641641547849316993209007032*q^17*v^75 - 
 724066814904420398369701304942788861739163534781270098*q^18*v^75 - 
 93866334808215624278913525339636849020540037826287856*q^19*v^75 - 
 10617088286145230644278205106045218720164782393779524*q^20*v^75 - 
 1052985685995002208591482722298219796816436903809432*q^21*v^75 - 
 91934838433971773192224166956736734318623699299788*q^22*v^75 - 
 7086258808592670246236916124905606213730331666640*q^23*v^75 - 
 483019508306749136960514587838701047773154094310*q^24*v^75 - 
 29129945580256491905923518752681657332848052568*q^25*v^75 - 
 1553286126570479377528454610175873275336244551*q^26*v^75 - 
 73100205057309404119493051817728888458002828*q^27*v^75 - 
 3027503001708910996277242951703016496634616*q^28*v^75 - 
 109907008657565198628483446381533667576304*q^29*v^75 - 
 3479703947096954712867311017089963685065*q^30*v^75 - 
 95485036740546234690602009507321464816*q^31*v^75 - 
 2253993377791609475187815499652051527*q^32*v^75 - 
 45363913849058182863523003809168696*q^33*v^75 - 
 770150629537059868807654539963908*q^34*v^75 - 
 10889234940767519640190034377488*q^35*v^75 - 126260922988198705261602541158*
  q^36*v^75 - 1178108983691945514031010584*q^37*v^75 - 
 8640526668879643687443771*q^38*v^75 - 48345886078519854132072*q^39*v^75 - 
 198465715288917761358*q^40*v^75 - 566920985652261408*q^41*v^75 - 
 1044939798267279*q^42*v^75 - 1107165933300*q^43*v^75 - 553496994*q^44*v^75 - 
 86544*q^45*v^75 - q^46*v^75 - 
 5650879859563974850727258725033038787065611827695058944*v^76 - 
 134136112782594592625448775992479249401207320762774454272*q*v^76 - 
 1290928899811087888536596460520641332175428748514387034112*q^2*v^76 - 
 6853903409319104304415095299980693189750133588024277017472*q^3*v^76 - 
 22937224223911959027364204034046446051582669568693088747584*q^4*v^76 - 
 52248655145956297369382036171278171765944787206706099807440*q^5*v^76 - 
 85236498738694293677914776216600230241970233936265368507576*q^6*v^76 - 
 103295142585535805442048754286082984677591211156893337675408*q^7*v^76 - 
 95616494095286626735518628442579626501655215011710155567752*q^8*v^76 - 
 69117136623694782675862144514149859805855647289481340956308*q^9*v^76 - 
 39729830183332168560804570257903416881679523317776627588960*q^10*v^76 - 
 18440326203788993825095744692613069179226702895439002285052*q^11*v^76 - 
 7002840317889385282521599950955908002220028742196736009196*q^12*v^76 - 
 2201304503836137108537987480126809909561958102553683742056*q^13*v^76 - 
 578765514930471969110496025861654436529236784464547416052*q^14*v^76 - 
 128479821640173635591080943451780849249036721794375758352*q^15*v^76 - 
 24289291170279315599164902463001424982379679825808068384*q^16*v^76 - 
 3941482282609556944294121423284096913725989780529652970*q^17*v^76 - 
 552930600927509382141694814935449390804063008251060212*q^18*v^76 - 
 67486015181079135720870276437116731574324837997037246*q^19*v^76 - 
 7205781428240201076603001674240507515826737717626932*q^20*v^76 - 
 676151754478273211605586853360409712466146886285132*q^21*v^76 - 
 55951303661028675935442190361310335362220365223928*q^22*v^76 - 
 4092509594364425164241109940846645285004547533682*q^23*v^76 - 
 264899956638250535407081877634960342766702853754*q^24*v^76 - 
 15173193711348009388932123249243611766036131391*q^25*v^76 - 
 768193006882336407436305356402170651984353618*q^26*v^76 - 
 34298878744681836875299752210125374830261921*q^27*v^76 - 
 1346044736323066582630272108026755634083020*q^28*v^76 - 
 46227490422792733651226648696394548526261*q^29*v^76 - 
 1381708047921165791899398933776997578496*q^30*v^76 - 
 35703291133526627746824586986615986484*q^31*v^76 - 
 791230258690546659792450298897148523*q^32*v^76 - 
 14895665906254426310073255938934108*q^33*v^76 - 
 235525674814901666350750105410312*q^34*v^76 - 
 3085361728003156751187133129398*q^35*v^76 - 32936009394468922164453699630*
  q^36*v^76 - 280730672948342399315081463*q^37*v^76 - 
 1862473933058342187549528*q^38*v^76 - 9308459388128527230984*q^39*v^76 - 
 33565446890438946498*q^40*v^76 - 82283573958672699*q^41*v^76 - 
 125765068815846*q^42*v^76 - 104542633503*q^43*v^76 - 36957762*q^44*v^76 - 
 3141*q^45*v^76 - 26138486997129017404132966589441109933296554699319672832*
  v^77 - 518744492365775591564831891836334406818647771832886755328*q*v^77 - 
 4259299090658759312721291566809607872158801442013489430528*q^2*v^77 - 
 19592101763321255834777800251214055738953552503751304668608*q^3*v^77 - 
 57496507910389698434228460863500876153652640499713774961152*q^4*v^77 - 
 115977944573422822332303998634411662109750032456733378629952*q^5*v^77 - 
 168902660241320831180888247789924990700887234325303034478216*q^6*v^77 - 
 183980735459790010900521039164780018295124271782774860569376*q^7*v^77 - 
 153983887699158293754413731817691310248333213175504323666504*q^8*v^77 - 
 101168693985265615841482593328016704442385941639348674381416*q^9*v^77 - 
 53105551876226158960120442885609126054140985265140448606864*q^10*v^77 - 
 22606632825191974876651009990209543591269362612073732555736*q^11*v^77 - 
 7905846040887747802567409013659787916634400027021335291604*q^12*v^77 - 
 2297408441366057092633194173518757901627124205475337298088*q^13*v^77 - 
 560476361632852409367600268016189100437027989129865804388*q^14*v^77 - 
 115862729669019430023501467139373152171270144087815144208*q^15*v^77 - 
 20468128899690930067157056717292733700107063434904988008*q^16*v^77 - 
 3113912343456044092639816790022039781287880272363582108*q^17*v^77 - 
 410803843804035730687737969947819044079479635637688100*q^18*v^77 - 
 47282607126437347498894653031785129902983035153301224*q^19*v^77 - 
 4772417222187659011994376049934515938661892817214716*q^20*v^77 - 
 424156082098747465462743530536263161946232489599408*q^21*v^77 - 
 33293288103420528394725186433593461726915626112256*q^22*v^77 - 
 2312155990746086645742404674587817616800536397464*q^23*v^77 - 
 142161389565176146546839912052512679461232509738*q^24*v^77 - 
 7734361689674870050487861542377610987293939798*q^25*v^77 - 
 371738307741191663418840695118967358215506990*q^26*v^77 - 
 15741517263882055109337886738275079765770624*q^27*v^77 - 
 585089648722699135244050449392607486363516*q^28*v^77 - 
 18996513095264893582968709842353041852974*q^29*v^77 - 
 535582335737894031072523955776164033336*q^30*v^77 - 
 13018945278076116875619031412209837512*q^31*v^77 - 
 270531513197916295656471813123282639*q^32*v^77 - 
 4757078608223754904773948184554624*q^33*v^77 - 
 69931370179381263695683146214056*q^34*v^77 - 846970417192050907975011272616*
  q^35*v^77 - 8302419261169136524184502534*q^36*v^77 - 
 64436536435068470967351210*q^37*v^77 - 385131042805729190431392*q^38*v^77 - 
 1710222699948326572536*q^39*v^77 - 5377975394685761106*q^40*v^77 - 
 11197917972633942*q^41*v^77 - 13968306711450*q^42*v^77 - 
 8860940136*q^43*v^77 - 2087586*q^44*v^77 - 78*q^45*v^77 - 
 105332951299754302236729807719490308734930125838174126080*v^78 - 
 1783974471543825941411586509317357517430284337185441316864*q*v^78 - 
 12693605085788476779805286523709122510329939278755232419456*q^2*v^78 - 
 51211337914291111907607568896623454923724601951450328582464*q^3*v^78 - 
 133099884629642862941773092185429311062822929520859079662224*q^4*v^78 - 
 239683715843708895862090672431295485739555565426694711904152*q^5*v^78 - 
 313730174953184036255154798410373017314952797014032669675168*q^6*v^78 - 
 308937094221126217755184986058953162118682542014005798067528*q^7*v^78 - 
 234944866327479170191999664014340250611935391414649835547244*q^8*v^78 - 
 140901951702337989876665140176238270807642872844687386124668*q^9*v^78 - 
 67797103729383561642051215117236345012210883690137213158780*q^10*v^78 - 
 26558754909224976830768159877517620893708168497555548018600*q^11*v^78 - 
 8579000180244637086413586308831563805987883687078020161360*q^12*v^78 - 
 2310995863373406349041397166651835216226627598848545471384*q^13*v^78 - 
 524446316753140699357445778377270393418352173183536936448*q^14*v^78 - 
 101189840718308354505593264194495075520124843034585635564*q^15*v^78 - 
 16739203587966290381957993318877870807929044077309785886*q^16*v^78 - 
 2392038103037658627699354384124382246157912855719388450*q^17*v^78 - 
 297263478104328188206618010420436748314209657866174138*q^18*v^78 - 
 32311642541817527325622024584856411699717025641818108*q^19*v^78 - 
 3086620407655828422500087897638120878991118290740540*q^20*v^78 - 
 260074661059972367708918434601990537625282792175024*q^21*v^78 - 
 19376834238978229852232042269435789189752687349566*q^22*v^78 - 
 1278212410122681315335687493709879605962928448692*q^23*v^78 - 
 74664950034922842341958492544552679908375766717*q^24*v^78 - 
 3858263555646070961414202165362072476132224621*q^25*v^78 - 
 176005300661240813499031841233958081794408335*q^26*v^78 - 
 7065783843045975178199646390819779049826884*q^27*v^78 - 
 248591535350034304037584955160236036477583*q^28*v^78 - 
 7624851100670157842386784009607535932861*q^29*v^78 - 
 202595112523853492327495674778071391932*q^30*v^78 - 
 4627685523064366741807004831447778264*q^31*v^78 - 
 90050918497705450371181574142098940*q^32*v^78 - 
 1476727679267061810500206009509416*q^33*v^78 - 
 20145320187998194654776860427210*q^34*v^78 - 225068951272360090801936920336*
  q^35*v^78 - 2020301002628668789548683557*q^36*v^78 - 
 14227948468094324645008035*q^37*v^78 - 76271264242911090241344*q^38*v^78 - 
 299162055960234691716*q^39*v^78 - 813771707528279505*q^40*v^78 - 
 1422235004714817*q^41*v^78 - 1420793833809*q^42*v^78 - 664370280*q^43*v^78 - 
 95967*q^44*v^78 - q^45*v^78 - 
 377450119033433004217490212298650432689598070855886176256*v^79 - 
 5541372812475789260371398041294292624538345717548841728000*q*v^79 - 
 34590210339656535878196849070672005234974975267678087896512*q^2*v^79 - 
 123612085755461887381250899555902813140014537111995498116352*q^3*v^79 - 
 286842372012543109783310623122612799784248746247092596141616*q^4*v^79 - 
 464266090404573683605389398889062181479923148752319208805488*q^5*v^79 - 
 549318985812549385976839073861987769807493218200219592076272*q^6*v^79 - 
 491408805890082992175356385752069036850651815791880830982784*q^7*v^79 - 
 341015822690690811347564314236388723422436277233246384819620*q^8*v^79 - 
 187378926583709913650232597606012745328331913063369163021688*q^9*v^79 - 
 82917599975192561575585530921329289261343782293037822606732*q^10*v^79 - 
 29979678048158766405074863131265844385045595545346900320624*q^11*v^79 - 
 8968802631685238148372437502087346690494051701985650588400*q^12*v^79 - 
 2245076741437091932001253562096044725713004009096932688760*q^13*v^79 - 
 474997149639658157467531369452031942701417187534499180400*q^14*v^79 - 
 85718101340885205683426176402471861165238511202307892504*q^15*v^79 - 
 13303093093231742565986018301939689746140062562200073246*q^16*v^79 - 
 1788661908983721059863806967812846880012604274767749152*q^17*v^79 - 
 209698501012990818115964601612522312585846461909445966*q^18*v^79 - 
 21553303307472862091707918005237653322695094621255048*q^19*v^79 - 
 1950610534367905262921843085677374991649539634294156*q^20*v^79 - 
 155937091290162224175788136691060960463530033552800*q^21*v^79 - 
 11033587017396080435715502356839550817382139237186*q^22*v^79 - 
 691548950101209237810002506642702074728611295976*q^23*v^79 - 
 38381126789487059568875022710163663131863246233*q^24*v^79 - 
 1883525001214214596850829459299157258623568084*q^25*v^79 - 
 81525741031984476253955634355115023719806673*q^26*v^79 - 
 3101350681332255183515807477561203710529224*q^27*v^79 - 
 103217505572139618003874441747430406613263*q^28*v^79 - 
 2988459904533241148064383072348318351616*q^29*v^79 - 
 74760165433864000261642639616624839932*q^30*v^79 - 
 1602825030323204104823518439665077528*q^31*v^79 - 
 29166902763248993870578259706509988*q^32*v^79 - 
 445319788603114681609178677279248*q^33*v^79 - 
 5626272986415415915879698388566*q^34*v^79 - 57843267186809402488560828240*
  q^35*v^79 - 474040282259694932244691173*q^36*v^79 - 
 3017867061477357056349504*q^37*v^79 - 14439127487973645963672*q^38*v^79 - 
 49699373074496230104*q^39*v^79 - 115877327876574525*q^40*v^79 - 
 167669988950196*q^41*v^79 - 131125453911*q^42*v^79 - 43220520*q^43*v^79 - 
 3375*q^44*v^79 - 1221602976323312278903148117154618876776389466556630564864*
  v^80 - 15737914892057798143311830001730987473257139674785742068608*q*v^80 - 
 87037676595878354717682614110135497265669519441723862912640*q^2*v^80 - 
 277751069954399184766884932774523641926463438176825017228816*q^3*v^80 - 
 579344519735266851842372712519369942336843174214716729917064*q^4*v^80 - 
 847609788431671129304109159103821082949252075877966870402960*q^5*v^80 - 
 910975200356305929491305415392108188984001840490925471776424*q^6*v^80 - 
 743456219644424844532911665282722243187976871558189714169388*q^7*v^80 - 
 472517325153498919460025193438563731848757048222973691339044*q^8*v^80 - 
 238653485963775489151204671010885359214758230769942088631088*q^9*v^80 - 
 97405523426782527572126371336517763175543089472952728858296*q^10*v^80 - 
 32589925733461558065573868486467173340651350973259351498548*q^11*v^80 - 
 9051185138957800833248166606995586017147306139637651233216*q^12*v^80 - 
 2110031117309016921099895155145760004706123672209700480944*q^13*v^80 - 
 417047658917000948067982268085401236721985799231771591380*q^14*v^80 - 
 70521692852710037667001521744225860679264737364745686552*q^15*v^80 - 
 10285468604681836883704371190835880198356327590835456490*q^16*v^80 - 
 1303179325998424368107179237409559216245228939029378482*q^17*v^80 - 
 144324901170099995017544130469299789264277142348221644*q^18*v^80 - 
 14042438618469671326514879384379321453447972250800024*q^19*v^80 - 
 1205069882225845949310887698374647803615887217186560*q^20*v^80 - 
 91460139608800892229359242625410664308466265527466*q^21*v^80 - 
 6148325156100513541298713033731147654203517595836*q^22*v^80 - 
 366208561411871901724235855517609347969273538570*q^23*v^80 - 
 19310607689673715386360466638366278139416083677*q^24*v^80 - 
 899787174250025470377611723695503705784062459*q^25*v^80 - 
 36939474487804180364439767115289518199734180*q^26*v^80 - 
 1330873217270422804970463984668139075930927*q^27*v^80 - 
 41871172059701207297607537239944754625237*q^28*v^80 - 
 1143368651437410902024248431333978536676*q^29*v^80 - 
 26902008821199380687116228022135248008*q^30*v^80 - 
 540684306027020623537296475715719899*q^31*v^80 - 
 9187261791110533100799882235422648*q^32*v^80 - 
 130367331134083429755742274079762*q^33*v^80 - 
 1522177271691926200629108884568*q^34*v^80 - 14363322269756997053333982717*
  q^35*v^80 - 107120381839713041993980083*q^36*v^80 - 
 613944835534531573332696*q^37*v^80 - 2607708867829032905676*q^38*v^80 - 
 7819290517270599621*q^39*v^80 - 15464622986778393*q^40*v^80 - 
 18230688212877*q^41*v^80 - 10854050976*q^42*v^80 - 2375487*q^43*v^80 - 
 81*q^44*v^80 - 3614773750014970228961424732861269029521592448367159244800*
  v^81 - 41270544472340986129112322317892913374441324121038136947264*q*v^81 - 
 203861340195999825094791697053257369659698394028716170946240*q^2*v^81 - 
 584852269180558993719902942508451454705457839700644329008096*q^3*v^81 - 
 1102784091965825797762965202275648884751755717389562295257592*q^4*v^81 - 
 1465504149205612338967821816341902773982968458348313447126272*q^5*v^81 - 
 1436688337485381033424833810574017353683491240533546104511688*q^6*v^81 - 
 1073543918922010504880116140223290125084095550677226386993944*q^7*v^81 - 
 626904318035087780375807973700029418317416354286302159899532*q^8*v^81 - 
 291870401735328595584762319953410903381483921434387472833488*q^9*v^81 - 
 110155587170619114447517631830338628979318402013137407050432*q^10*v^81 - 
 34185051779840943655049181209163693746803761169133102811760*q^11*v^81 - 
 8832852552505122767896880386433390879264718184127133584088*q^12*v^81 - 
 1921451923612706134721649289532265910830602318855846060016*q^13*v^81 - 
 355434089321088662737343228488164862567751736554028214692*q^14*v^81 - 
 56413852820248164989668799412087163739575632209309593704*q^15*v^81 - 
 7744205586291068489966932066342399815121147871150873922*q^16*v^81 - 
 925883475956503226289454941865868200263754761295453540*q^17*v^81 - 
 96978410847792174162495660941931048895084066473421596*q^18*v^81 - 
 8940846552109516518628848222853506865293378731654856*q^19*v^81 - 
 728086837892545601543546531498153393604934228234648*q^20*v^81 - 
 52488786890576201079441564268205181203106357561708*q^21*v^81 - 
 3353330418006542630298427855141497055054873997100*q^22*v^81 - 
 189823958170807644011803459382358347009369795144*q^23*v^81 - 
 9509253543559862677976065217963557460007826737*q^24*v^81 - 
 420591388068328384172992442557991669234684274*q^25*v^81 - 
 16369987934239295254263341310035316568806660*q^26*v^81 - 
 558246132641608700102148288530258820810756*q^27*v^81 - 
 16590253280717506695293073264963591351765*q^28*v^81 - 
 426875797336339130848712182688309355832*q^29*v^81 - 
 9436161817859755972285532523435437280*q^30*v^81 - 
 177551632478074834867112956633053720*q^31*v^81 - 
 2812687064255285797978368638545688*q^32*v^81 - 
 37024139190987042723060854539260*q^33*v^81 - 398598752895390507107079964224*
  q^34*v^81 - 3442421849457788010824234980*q^35*v^81 - 
 23281549652544707729720403*q^36*v^81 - 119588646706834074111864*q^37*v^81 - 
 448260175183723400100*q^38*v^81 - 1161403691158003080*q^39*v^81 - 
 1925244971565405*q^40*v^81 - 1814170195542*q^41*v^81 - 794031840*q^42*v^81 - 
 106092*q^43*v^81 - q^44*v^81 - 
 9875818895292719287510711395305149286380075761168772096128*v^82 - 
 100735423924114682220259371300915445811799133648808902251456*q*v^82 - 
 447434667291363063069816426585374167542367776875930835432864*q^2*v^82 - 
 1160545312321182958366936713172359496615103643309520789979376*q^3*v^82 - 
 1987756508155569160234944759494700887883565434292040672932368*q^4*v^82 - 
 2409339238688863622487638018185383102735899653764259500372096*q^5*v^82 - 
 2162230251109852913759475119679762061833815588336837312223492*q^6*v^82 - 
 1484015423519602666669212524262969667684147976942910998842080*q^7*v^82 - 
 798460143846248790115395063163117326981658379887614165909888*q^8*v^82 - 
 343532919539150369343150635598280031380328248890263362419348*q^9*v^82 - 
 120163050396562335873596197860821353452410617937309187096756*q^10*v^82 - 
 34660401893851026655964071933781836763805913115081012551608*q^11*v^82 - 
 8347883319357338593303671768152020889095515535251872098968*q^12*v^82 - 
 1697568593411311508742961863266104738877231466946040605152*q^13*v^82 - 
 294383054960413850710513086974512123291316636127022613232*q^14*v^82 - 
 43923475941870115826605797625244377727291370637366662384*q^15*v^82 - 
 5683072943897664858893885106866671400399565641161717230*q^16*v^82 - 
 641942893555384662750736344801901620511026324450801630*q^17*v^82 - 
 63657511659177992882658349530732899732011567607217864*q^18*v^82 - 
 5565685488461905014403377968816872349146107491824992*q^19*v^82 - 
 430354967635943261639641160172900482201450902028430*q^20*v^82 - 
 29481413934856878870398548560668471237308158855282*q^21*v^82 - 
 1790304330692389582096025024598274239734170813086*q^22*v^82 - 
 96317271620020696920640029326835618691406374836*q^23*v^82 - 
 4582997962904988219141347231886916494633717717*q^24*v^82 - 
 192346429620167154279653650461607695423313365*q^25*v^82 - 
 7094006768845628485745477278528457736562989*q^26*v^82 - 
 228831483594988454283564381523483403782446*q^27*v^82 - 
 6418570424788098103065497580678467917068*q^28*v^82 - 
 155466226549361707277025639104352915408*q^29*v^82 - 
 3224878145848691044985936338326951345*q^30*v^82 - 
 56728688956064109952499933754006240*q^31*v^82 - 
 836421784381766137813208037168894*q^32*v^82 - 
 10192804806029955494225945568174*q^33*v^82 - 100933234001310250351303659567*
  q^34*v^82 - 795401427781994244317543790*q^35*v^82 - 
 4859701568081729868341376*q^36*v^82 - 22262254091460788586660*q^37*v^82 - 
 73157244626308028967*q^38*v^82 - 162271196836909704*q^39*v^82 - 
 222362053588827*q^40*v^82 - 163687606839*q^41*v^82 - 50346981*q^42*v^82 - 
 3618*q^43*v^82 - 25112553474640183112983679780642357671415076403299541746624*
  v^83 - 230391167463653645229249777181399286982826116995399359101312*q*
  v^83 - 925380227647345874747913692023866371879126102314069833150480*q^2*
  v^83 - 2180526105005004880176099830044844893170841150673708354319648*q^3*
  v^83 - 3406521804572597390359221264434953726291058714186602133225232*q^4*
  v^83 - 3779515770275595276202399651747669682946410801763928032411072*q^5*
  v^83 - 3114761224823856801318519777963694047306735976290218642583276*q^6*
  v^83 - 1968959606142017023205996671896777537576300090255314012220360*q^7*
  v^83 - 978479173360105719745084859742353544313906718722958335265064*q^8*
  v^83 - 389901562557261734031791553368663906077175549622647357634528*q^9*
  v^83 - 126654854468325049067012743600479607391365247551399356055116*q^10*
  v^83 - 34019534635764504283120879243503309569564299523645057521176*q^11*
  v^83 - 7650764098688360175875567115840913294471881944750900482944*q^12*
  v^83 - 1456750906399907853497835515829227652704680867696391718888*q^13*
  v^83 - 237184656497080583798034807168754839972117506246781481080*q^14*
  v^83 - 33314739801650309553721855312078607179197971193476303664*q^15*v^83 - 
 4067876216464813797471991627621365763533650489393174022*q^16*v^83 - 
 434604359795241984581203997469192604828627374742700760*q^17*v^83 - 
 40839574061669996425918225457018775605917994341422768*q^18*v^83 - 
 3388653812358960687245119440478565600788744645023576*q^19*v^83 - 
 248919773864944858084939723998101529311148027480198*q^20*v^83 - 
 16208741571079768604338272213171661567920476670888*q^21*v^83 - 
 935709761947249990020575814630613961071327251738*q^22*v^83 - 
 47839439533389128914651421502822027649722099288*q^23*v^83 - 
 2161589106478793697602342591784114394615335201*q^24*v^83 - 
 86049984156340272416309618375174202932985456*q^25*v^83 - 
 3005619914103528408052705096447235087606259*q^26*v^83 - 
 91642029659312096727153364577156727703164*q^27*v^83 - 
 2423996928510028475943427587130258142940*q^28*v^83 - 
 55210500337775717358800751276419638896*q^29*v^83 - 
 1073339234160969297095455732279474635*q^30*v^83 - 
 17625323095056127044264456735601344*q^31*v^83 - 
 241439748981975953998762998993678*q^32*v^83 - 
 2717973530812106777770918272648*q^33*v^83 - 24690587818524931485508780065*
  q^34*v^83 - 176965030797521192244785268*q^35*v^83 - 
 972710775655060541753520*q^36*v^83 - 3952489393380203697960*q^37*v^83 - 
 11303501590744608861*q^38*v^83 - 21240357901474608*q^39*v^83 - 
 23673198799503*q^40*v^83 - 13236146496*q^41*v^83 - 2693763*q^42*v^83 - 
 84*q^43*v^83 - 59831053391712493973490158622299495629142899155692547661824*
  v^84 - 496500131061911034733889650626549192092480135555900189862784*q*
  v^84 - 1812024514855213267894255724507482946075268489685418034773808*q^2*
  v^84 - 3894928638014691159549862249889149746723725741364919242209880*q^3*
  v^84 - 5569822401576925242294050669623064784234277229528745084724784*q^4*
  v^84 - 5674151026721579946877432356062463708819245265887436055241604*q^5*
  v^84 - 4305815422313483959699164309409974112803678289233378816797520*q^6*
  v^84 - 2512992822908623242754114552830923264805717407182933475400668*q^7*
  v^84 - 1155969895973458844476174683783216479526343121297501278198908*q^8*
  v^84 - 427457184795573157482349426266199611871292327624840841166068*q^9*
  v^84 - 129184370176009940143106683001888522354831781133434676225240*q^10*
  v^84 - 32366241270558689555216665407562128233078250584747689142340*q^11*
  v^84 - 6807526321441736803573357850204953219428479370776704558944*q^12*
  v^84 - 1215473822477131877528350133152299402159611296203860215848*q^13*
  v^84 - 186066053944065592187335150966724167360885449294160320288*q^14*
  v^84 - 24634248785632125273971375811635928262260707781003143010*q^15*v^84 - 
 2841933635298744502030070988220007124479212178935279438*q^16*v^84 - 
 287463597029200445176845185216407129976191659294473700*q^17*v^84 - 
 25618518142164690254760794564340921774121936737842592*q^18*v^84 - 
 2018558043406688210971384025427780671757898683919516*q^19*v^84 - 
 140920304720740541213382880383644181444598987097706*q^20*v^84 - 
 8724123636814956023043123920865077274944695791606*q^21*v^84 - 
 478779477911764425069189951827092057185309986516*q^22*v^84 - 
 23258466674555240341649888615933753708760178782*q^23*v^84 - 
 997636914720818654791883015706544552176635313*q^24*v^84 - 
 37652130750894880387653640758922771017082539*q^25*v^84 - 
 1244742368768588321428569062422062567104646*q^26*v^84 - 
 35845984213981297656893795256263312612385*q^27*v^84 - 
 893274640195229540883687594727985132032*q^28*v^84 - 
 19110797262852075432447541664031611163*q^29*v^84 - 
 347737703859999497794346855341040064*q^30*v^84 - 
 5321952431565841743420019700526398*q^31*v^84 - 
 67602553638644054070195123128670*q^32*v^84 - 701398454937315059192563651005*
  q^33*v^84 - 5828626132830363477972405910*q^34*v^84 - 
 37860654356798078655562851*q^35*v^84 - 186375408981217143304212*q^36*v^84 - 
 667731909062647490529*q^37*v^84 - 1648217281668732192*q^38*v^84 - 
 2592331132331886*q^39*v^84 - 2305233016059*q^40*v^84 - 945072783*q^41*v^84 - 
 116946*q^42*v^84 - q^43*v^84 - 
 134310276706657180832584386437439464242303377542951501935680*v^85 - 
 1012979832301912459901559012147908205885997011962929857490080*q*v^85 - 
 3373008843560994230205054466420602277089599507651022323715168*q^2*v^85 - 
 6637187714044882272013691383564973197698728693522010714812736*q^3*v^85 - 
 8714715689114336006186256785827098083338260258976642976439744*q^4*v^85 - 
 8173659461858682844027274059941907021847407028668500493657800*q^5*v^85 - 
 5724924469206463843650679194645856947329315770341359148158424*q^6*v^85 - 
 3091370906416097995534255780102106475155740398123850472714688*q^7*v^85 - 
 1318801590041054366501576826605590892873059516818263305257756*q^8*v^85 - 
 453346696222317271257907290994119779979622400596927173227064*q^9*v^85 - 
 127674908073960135816837742294939402014792407841343369571736*q^10*v^85 - 
 29883232914188680788377744336871975303317967873562675342104*q^11*v^85 - 
 5886714885078083558555928166871996234095932010128585929568*q^12*v^85 - 
 986957538239658534185009363636050745079450857142821489928*q^13*v^85 - 
 142231499833600511997364249929645372810890661827647526544*q^14*v^85 - 
 17770506191256527957650325070313576822792973012171752104*q^15*v^85 - 
 1938964949037668843256554364468865778845490408022468486*q^16*v^85 - 
 185850931443959525987299994673978206529250678056714192*q^17*v^85 - 
 15718989698498159537255673150633725906872151445058752*q^18*v^85 - 
 1176721312202344281710637652186877900190229794426192*q^19*v^85 - 
 78098258639567775564849390831132766813805301958842*q^20*v^85 - 
 4597277292886050803288632560257836145792703805596*q^21*v^85 - 
 239834437381360281537556291582361472699650490372*q^22*v^85 - 
 11067791322390667027784435335260700577617963272*q^23*v^85 - 
 450497560972734516555348304289196423000308517*q^24*v^85 - 
 16110891531730610917452588120690835568991078*q^25*v^85 - 
 503757931798684279784330508805769584546002*q^26*v^85 - 
 13690564947621584730895957108666610955696*q^27*v^85 - 
 321097756104893663930525095125001878624*q^28*v^85 - 
 6444896006891976743355505684678701810*q^29*v^85 - 
 109604658867016367600696000436823368*q^30*v^85 - 
 1560741033016460611152036789284304*q^31*v^85 - 
 18346725401407006522169233371294*q^32*v^85 - 175004997459906094004618550306*
  q^33*v^85 - 1326296520176137213392477018*q^34*v^85 - 
 7777833895047230475820488*q^35*v^85 - 34119722271601412553708*q^36*v^85 - 
 107067749398541855550*q^37*v^85 - 225992270541333528*q^38*v^85 - 
 293381649987336*q^39*v^85 - 203396046327*q^40*v^85 - 58428270*q^41*v^85 - 
 3870*q^42*v^85 - 
 285428848043785302259642206186677163258170870740624473411456*v^86 - 
 1964571177724926785876885799945085073816019398133333191715024*q*v^86 - 
 5989481152398234588826328682657123602794938107379907575961128*q^2*v^86 - 
 10822209477590900292372119763581275434368607676072175334226944*q^3*v^86 - 
 13081946202230451858656091971132972703625562231015142382552572*q^4*v^86 - 
 11322955899719576015956987426376935122254824268579673844199436*q^5*v^86 - 
 7335294631056142076433926697238509781912309022327917657074516*q^6*v^86 - 
 3671619208413522722989982524508682420983002861818179861998104*q^7*v^86 - 
 1455120132165209020294497491815132923962564119535972755053876*q^8*v^86 - 
 465733690489436374315585467469307777148566481782796353539152*q^9*v^86 - 
 122408043436388154135419438950326119607231976108529865585900*q^10*v^86 - 
 26802622750219123728428191557439358875411337719886080281708*q^11*v^86 - 
 4951624335714607683197921398040770856796111581865551200992*q^12*v^86 - 
 780529962293293464460825364657218952411240214762107944056*q^13*v^86 - 
 106016834959816874743631240344116124243729892499877356942*q^14*v^86 - 
 12513469125482801085392595305891365129500776454104247276*q^15*v^86 - 
 1292567171542721354113744639898064424659594309690618564*q^16*v^86 - 
 117493612576511961258241494246828622082798013894222744*q^17*v^86 - 
 9436811793323829897081305602549634400172780325326068*q^18*v^86 - 
 671453460218775892423406462263015998206409675946332*q^19*v^86 - 
 42375657526594415553555744297856742672600377016250*q^20*v^86 - 
 2371948460800528255411945817857058413965257144898*q^21*v^86 - 
 117613593096645711610538844438854430598840053858*q^22*v^86 - 
 5154493761117680673817616206362168116181827268*q^23*v^86 - 
 199006521040857225254287769288565924236149377*q^24*v^86 - 
 6739851439807459462841074252384692649983453*q^25*v^86 - 
 199180048780438795327351276335096751739607*q^26*v^86 - 
 5103821515955601296816313704442869479872*q^27*v^86 - 
 112542896841221243869597729334278291833*q^28*v^86 - 
 2116552369307448767914017871803404415*q^29*v^86 - 
 33591180471303884642532143588309034*q^30*v^86 - 
 444247410085530121694978834596344*q^31*v^86 - 
 4822168895892944447771347635375*q^32*v^86 - 42176466217232143660175362467*
  q^33*v^86 - 290546993867996657006060157*q^34*v^86 - 
 1531837002598721861263884*q^35*v^86 - 5955685120568146304331*q^36*v^86 - 
 16248153435750805437*q^37*v^86 - 29017351298470266*q^38*v^86 - 
 30588897847680*q^39*v^86 - 16071364845*q^40*v^86 - 3044601*q^41*v^86 - 
 87*q^42*v^86 - 576570214610779602320103753722665363678482338308720111363456*
  v^87 - 3634387305654692086740111239245667219124227122050042607419024*q*
  v^87 - 10176122452825626789284572883736635717422295811756506469538920*q^2*
  v^87 - 16928665709267530293359836908019430766805354425480512345132192*q^3*
  v^87 - 18883278589935564348883929640892316682847092170302737227274908*q^4*
  v^87 - 15114090325387426874237648150534644047435344513296644514450272*q^5*
  v^87 - 9072793784514232934956210953132633735488214430093327209314708*q^6*
  v^87 - 4216572892298917149715800308459701437596125779343237091978688*q^7*
  v^87 - 1554796730153450903530539321246166774128622832901784801410924*q^8*
  v^87 - 463996795661893629121499204447637315586745196403606052415304*q^9*
  v^87 - 113963478555109920896390606298348479860127892334155867296748*q^10*
  v^87 - 23374036840177853686608412361386877544825320841290231648784*q^11*
  v^87 - 4054725479054669186920472176121033194520429563417608557376*q^12*
  v^87 - 601625863944728683129862717796190154264001749107207154208*q^13*
  v^87 - 77103301642945658410881595870512614991937703691492359682*q^14*v^87 - 
 8606032507571658133711876088709859931430521330841867856*q^15*v^87 - 
 842274714953476671182280363640078524990339519293770884*q^16*v^87 - 
 72657706566741244725036622390641960017549953606238952*q^17*v^87 - 
 5544554378834189930854464561357077538060952813508500*q^18*v^87 - 
 375094593690289912459288758429261505644688342577328*q^19*v^87 - 
 22513149037387482988245223517565370128669358922826*q^20*v^87 - 
 1198231416845464097998854711933315666868479190280*q^21*v^87 - 
 56461137801527997932242002460915852119438827022*q^22*v^87 - 
 2349123320614009778669944171655154980613609360*q^23*v^87 - 
 85984790927421375753980799338377158604624077*q^24*v^87 - 
 2756016741323097495834337170029196263702220*q^25*v^87 - 
 76917690006815188865738260237020183269985*q^26*v^87 - 
 1856568018961767231348916806528887013136*q^27*v^87 - 
 38445486015433602791685850327027461753*q^28*v^87 - 
 676551683757047318842051545497695896*q^29*v^87 - 
 10004175540568918467797952209338430*q^30*v^87 - 
 122642729862199652267514249657768*q^31*v^87 - 
 1226413447339479190364693137827*q^32*v^87 - 9807515693372523107345305684*
  q^33*v^87 - 61194156041943304648134579*q^34*v^87 - 
 288734575796021609080056*q^35*v^87 - 988935157258273057611*q^36*v^87 - 
 2326194093292732776*q^37*v^87 - 3472476082293894*q^38*v^87 - 
 2915421155040*q^39*v^87 - 1120357593*q^40*v^87 - 128556*q^41*v^87 - 
 q^42*v^87 - 1110928201580866032565419571358424452094078963849815793860832*
  v^88 - 6432757046721492469367391384095865539351764444543209124901424*q*
  v^88 - 16585461179237668065603890890127856819042571409906984362478112*q^2*
  v^88 - 25461618917087226629799234624876773518536125377893274712963088*q^3*
  v^88 - 26261664714126138840392961407879581574451276796939841323094580*q^4*
  v^88 - 19472759459089846116107853743254505426066563414811260406068116*q^5*
  v^88 - 10849019763610816113142732664522468335487214670996712760207432*q^6*
  v^88 - 4688422506331384666463729657779511450281072295097142166202660*q^7*
  v^88 - 1610662705433165643406908506154414255123469792971569101020048*q^8*
  v^88 - 448750175069646286019662733468626822658184734983082091343140*q^9*
  v^88 - 103125237118080273607264688840100981201267794555915751180948*q^10*
  v^88 - 19835623633596545875788325675760793395718497768966772798642*q^11*
  v^88 - 3234631879406062240894443713105841770302124357349170712864*q^12*
  v^88 - 452255605097951149840093495476195773624402688103221107970*q^13*
  v^88 - 54743146077585135609572371348282277476589523967144053492*q^14*v^88 - 
 5783346137484073240713957377084701581784870618622095530*q^15*v^88 - 
 536708410525300670729962971989679905342236060341602232*q^16*v^88 - 
 43963853288251625245637452946283186829495042649105928*q^17*v^88 - 
 3188893787233672793452859068541186327667579579144300*q^18*v^88 - 
 205165329447001102831285414925630411398662394975890*q^19*v^88 - 
 11711791741175198913886965666799375536141305969682*q^20*v^88 - 
 592651647717411537593266468918738170516466740498*q^21*v^88 - 
 26530950265457361979712974573617119037541948884*q^22*v^88 - 
 1047513932565405179327635739264774569841128920*q^23*v^88 - 
 36330426979311366580538280820641241564669149*q^24*v^88 - 
 1101298085902358952487386410209521565558323*q^25*v^88 - 
 29002030975272066402048888798590235803568*q^26*v^88 - 
 658726463290467984754450433648241286503*q^27*v^88 - 
 12794553220825849636948979772466304607*q^28*v^88 - 
 210378200712885159489161564348946690*q^29*v^88 - 
 2893483264406318500067698323429432*q^30*v^88 - 
 32813232090923974385758635371547*q^31*v^88 - 301534396113298772851544643147*
  q^32*v^88 - 2197937501780893402460581593*q^33*v^88 - 
 12373344902843522059293972*q^34*v^88 - 51986777633305854934797*q^35*v^88 - 
 155812209705794271861*q^36*v^88 - 313044324436744326*q^37*v^88 - 
 385148343530376*q^38*v^88 - 251610140862*q^39*v^88 - 67562073*q^40*v^88 - 
 4131*q^41*v^88 - 
 2047900099244929754092208361999248470825220203025444988047328*v^89 - 
 10921944018634967342691784824135128576480845792452213122267952*q*v^89 - 
 25990227500936261199629436091334855545654628997538217982065088*q^2*v^89 - 
 36894633981090230554172691271116409061793195037535894324689008*q^3*v^89 - 
 35249620241929546413032783808408178343118182075395431238726548*q^4*v^89 - 
 24252090304745635572314444696162893885505656103479652285536560*q^5*v^89 - 
 12558491607324878666398915607858672491451797865806002665310912*q^6*v^89 - 
 5053134536336917350243413967949030143675654379220934703986480*q^7*v^89 - 
 1619325864198758818989213093733676927924204488515787688277288*q^8*v^89 - 
 421695183349273805541581142672378716699826134759024709336072*q^9*v^89 - 
 90773033910792752884343096953053165417866100460880035945452*q^10*v^89 - 
 16391759992740081979277193063370953777397739305418488259136*q^11*v^89 - 
 2515453239889624026350764499753969262443930744287948638312*q^12*v^89 - 
 331747992095563809328530972148681332207530732257201457484*q^13*v^89 - 
 37962887877192658001832402652946346168414900734664409476*q^14*v^89 - 
 3799152831590808279151840110334372477177462332406936392*q^15*v^89 - 
 334543271406534627765051659166945157568898654663107688*q^16*v^89 - 
 26035493008654206599317133769523793639226548180560464*q^17*v^89 - 
 1795640820872347891588059784163155627474524813347748*q^18*v^89 - 
 109886844677580002910044356591235615645819683343040*q^19*v^89 - 
 5966049480121287137744005850770315527811942487730*q^20*v^89 - 
 286987014498576826348517941985874594826165170492*q^21*v^89 - 
 12201731847928828205017229431255178425868657028*q^22*v^89 - 
 456959585443668971060032978675537971463981104*q^23*v^89 - 
 15007892746314646687682092206927018746135457*q^24*v^89 - 
 429933088787275432235092824633274387230906*q^25*v^89 - 
 10673525689344801178616325903474003335208*q^26*v^89 - 
 227879357091537616430881827475777730364*q^27*v^89 - 
 4146207434757126961210138357706907879*q^28*v^89 - 
 63603707145784528387116882006758988*q^29*v^89 - 
 812175599791923932929922445619008*q^30*v^89 - 
 8501409238071587064110084737944*q^31*v^89 - 71599013297464585195501398423*
  q^32*v^89 - 474129461993863272798230982*q^33*v^89 - 
 2398040729986790197447092*q^34*v^89 - 8922490592342965503084*q^35*v^89 - 
 23226735715629003765*q^36*v^89 - 39434779545351948*q^37*v^89 - 
 39335161312800*q^38*v^89 - 19432437624*q^39*v^89 - 3430269*q^40*v^89 - 
 90*q^41*v^89 - 3621254170569982758242962357443792728228189207623610469256320*
  v^90 - 17829084536740400025679916971531236578147618683738675025294976*q*
  v^90 - 39236617116606696780209456250818799849657121741945785622730384*q^2*
  v^90 - 51594790409853663517175057959319582824892180179369302372638448*q^3*
  v^90 - 45733080666151054356023055066351121814013056939502252427990644*q^4*
  v^90 - 29236238531258584522212770214980233549162146273325340713726484*q^5*
  v^90 - 14089184968276891736187627012551910953467876082352148170711732*q^6*
  v^90 - 5284519869073827071787356888040353892711294360833276927868612*q^7*
  v^90 - 1581447975165839246122957402966473753134317993281245449394892*q^8*
  v^90 - 385341724612169713686874220279725623121717055102508385969452*q^9*
  v^90 - 77777424103647140424226562232880268384588404972699251558510*q^10*
  v^90 - 13199362311942743758688223489347471994638759250183373994040*q^11*
  v^90 - 1908034233273112724808368362966276445471632356937682649798*q^12*
  v^90 - 237586172983234612149359318277195294362541140336700954414*q^13*
  v^90 - 25724863256412575402390377296074663623467171175580921230*q^14*v^90 - 
 2440537282961671026763806579199487406635696292917804136*q^15*v^90 - 
 204042937975171424569667800705544800640672477602514904*q^16*v^90 - 
 15093280239375709101855448052824713239186415692443812*q^17*v^90 - 
 990063352782906854510154196030814642193798349972302*q^18*v^90 - 
 57635781575767314521895027406611618022261248297456*q^19*v^90 - 
 2975935162680701490269512043175661633800778129646*q^20*v^90 - 
 136050003879694519754223605488548946401073278390*q^21*v^90 - 
 5491615267573353204533591052267761147510959968*q^22*v^90 - 
 194975595386727176377591705228655623814083596*q^23*v^90 - 
 6059907713857268309213114606641144381051893*q^24*v^90 - 
 163923768730378703965064250333024823450053*q^25*v^90 - 
 3832747392365930727496263803139958772797*q^26*v^90 - 
 76829145909537082021567176251093664294*q^27*v^90 - 
 1307686287617455956005818809926675142*q^28*v^90 - 
 18684625339759648015509437898162770*q^29*v^90 - 
 221082426146665135209638049908265*q^30*v^90 - 
 2131016635692081285033916090488*q^31*v^90 - 16401328198722087022236463879*
  q^32*v^90 - 98314190750475343062294255*q^33*v^90 - 
 444694908695939244605943*q^34*v^90 - 1456371786375655873194*q^35*v^90 - 
 3265327066602965754*q^36*v^90 - 4627921112885022*q^37*v^90 - 
 3670251577626*q^38*v^90 - 1323043812*q^39*v^90 - 140949*q^40*v^90 - 
 q^41*v^90 - 6156456692559345779528119007516848358667051452480091616658976*
  v^91 - 28038246374934778543797664615369512023488753643044491152343408*q*
  v^91 - 57164737242195279787219372986342689644622787922092642039607008*q^2*
  v^91 - 69738859804059142770288363219586921144881927628041652408865400*q^3*
  v^91 - 57428651937000570716659559011881890740647527900919674805277788*q^4*
  v^91 - 34154776580959627538544331291519734568806698208160656004592472*q^5*
  v^91 - 15334914662217586187250678275596297698223539452586281828310972*q^6*
  v^91 - 5367279358701104838626903758163975479745462181478064706406248*q^7*
  v^91 - 1501467196684443534762699151527763409611184476384802910942588*q^8*
  v^91 - 342656454938095862413525763196777982963975113618089936425560*q^9*
  v^91 - 64913579012955206922635191230434047051692330082158092583474*q^10*
  v^91 - 10362882324210289325149040362186333193838128595441482617632*q^11*
  v^91 - 1412410820934019990318136432353980110579316120557486827974*q^12*
  v^91 - 166196724612435831313505255571567882570526520327218929960*q^13*
  v^91 - 17040521763066013096924916824931724677245667347064996178*q^14*v^91 - 
 1533614766336951705018558922112142892445770422806876256*q^15*v^91 - 
 121802126349387119437232787864968228207005290298371312*q^16*v^91 - 
 8566924308805952034413313007543777057881189624593448*q^17*v^91 - 
 534581733640597283947062937926641820404006178812970*q^18*v^91 - 
 29604423042014096636108294638648674373389524444904*q^19*v^91 - 
 1453510986851137364957556733398418168133935177782*q^20*v^91 - 
 63134636211779798353317686879229054145056371328*q^21*v^91 - 
 2418374977759937370117825140714580274811106120*q^22*v^91 - 
 81353945386597266812832681922188544897379424*q^23*v^91 - 
 2391096290407572380952068391715996331259441*q^24*v^91 - 
 61022603275929398654810076481650585952704*q^25*v^91 - 
 1342364523445094494186187076950882604171*q^26*v^91 - 
 25233175536904989069257271919722505884*q^27*v^91 - 
 401189322334236547351656579232073598*q^28*v^91 - 
 5330010064402654900766033518439424*q^29*v^91 - 
 58317459806186101400867689462227*q^30*v^91 - 516331436006601356120537272560*
  q^31*v^91 - 3620325887762842408330297035*q^32*v^91 - 
 19567467092803940318645064*q^33*v^91 - 78754249410334752339369*q^34*v^91 - 
 225492416852681283156*q^35*v^91 - 431348663072800170*q^36*v^91 - 
 503153827468776*q^37*v^91 - 309907453734*q^38*v^91 - 77852880*q^39*v^91 - 
 4401*q^40*v^91 - 
 10083138749941167568704159588870034950868661245566785380994016*v^92 - 
 42552663833751007108944098902484990659898247827292398328641376*q*v^92 - 
 80498162649168483323002017929602809209651421943569731130259032*q^2*v^92 - 
 91233255181038738600990367227057847554065722500262930787970936*q^3*v^92 - 
 69881137862217265713345358287689922324674642941768926635380284*q^4*v^92 - 
 38706854115981078445491738647585816187954972803242236289178796*q^5*v^92 - 
 16207628183820593905294774726804331783404361297866610418735756*q^6*v^92 - 
 5298550684094112717453117396231069254554774682574517639076376*q^7*v^92 - 
 1386849284386224044446036330089633763586380652116997608222716*q^8*v^92 - 
 296700042825913944205972954172984415137298001125141810901470*q^9*v^92 - 
 52802686893546382411879803688089704895757545372142965092592*q^10*v^92 - 
 7936651588385387522633941392499883298090208036308741333162*q^11*v^92 - 
 1020813064550508324460023991214613499061440303496517006774*q^12*v^92 - 
 113603803428360834203524924910424580247508378664532646258*q^13*v^92 - 
 11038302867555074390798956132180871872211590586673827184*q^14*v^92 - 
 942981718631695063750249914282880531805646547787703054*q^15*v^92 - 
 71177842255171744647505612300186404198261347224297212*q^16*v^92 - 
 4761573746691318162790428454884299491231724064896214*q^17*v^92 - 
 282685069426912657651124062698932716831511265074520*q^18*v^92 - 
 14891554175507563834748952887958242362304006449416*q^19*v^92 - 
 695097489509216262423936609531085127386818711990*q^20*v^92 - 
 28676031099889887378913869952335042899993381448*q^21*v^92 - 
 1041880401470341660258901790307333280546714052*q^22*v^92 - 
 33187565639962344986300336021821464978483072*q^23*v^92 - 
 921704081120997401215272291740409944768913*q^24*v^92 - 
 22171766501338717085518611327382542063279*q^25*v^92 - 
 458366791240802398525107147228512325366*q^26*v^92 - 
 8069266295003218390680079808785171539*q^27*v^92 - 
 119657583181159465101159774278089914*q^28*v^92 - 
 1475422878290439081356011808733051*q^29*v^92 - 
 14894459145233262195965810416368*q^30*v^92 - 120802997893688842132086799080*
  q^31*v^92 - 769072034245305279963823299*q^32*v^92 - 
 3732125456074609108814049*q^33*v^92 - 13291605951469933127706*q^34*v^92 - 
 33022716915437901027*q^35*v^92 - 53318542884007014*q^36*v^92 - 
 50345916045678*q^37*v^92 - 23401569060*q^38*v^92 - 3853116*q^39*v^92 - 
 93*q^40*v^92 - 
 15937515033253463167710263918930135121728256434575129292668896*v^93 - 
 62420629636691747455457112994834950910067935529919221704960448*q*v^93 - 
 109711736315217479923026913089768587739950944500044706218553240*q^2*v^93 - 
 115652943297989862556252332398609533813562007792597152287241760*q^3*v^93 - 
 82485465401194845936684921202503584813986047923282517770290484*q^4*v^93 - 
 42592131547256651445112619256899789507028354839327876071424184*q^5*v^93 - 
 16647626306094205889937953503349642172401693174593875667732956*q^6*v^93 - 
 5087766184850676496791508501733302642904828306364388659862896*q^7*v^93 - 
 1247025616292954287395686160690500178888082883299756007276460*q^8*v^93 - 
 250308175294756296587707965166452196284149691305471030168364*q^9*v^93 - 
 41883650351960091857345728567090020515192281715915841700512*q^10*v^93 - 
 5932413390055331820392985470186414359843788389538363155184*q^11*v^93 - 
 720656756956650227994584727110553306258571646610651794046*q^12*v^93 - 
 75909441378321615616781260164633290827244883487449027580*q^13*v^93 - 
 6994368748026897809407790041412834101757454698514361656*q^14*v^93 - 
 567485409804454206195326018563137233670302537854759824*q^15*v^93 - 
 40725753560825740819358837749965548044952007745810956*q^16*v^93 - 
 2591835211738575014197530517465716649988304757213284*q^17*v^93 - 
 146401887033218395950527633686332897703175048615520*q^18*v^93 - 
 7335541973524142798794394193027992472962857101128*q^19*v^93 - 
 325439114840953523615392450229756861666488524846*q^20*v^93 - 
 12746550377427246877660717593577162663856231088*q^21*v^93 - 
 439035511401269418698879318047828009990634196*q^22*v^93 - 
 13233181639535690332812591898564858871318616*q^23*v^93 - 
 346991492093939341645893491034224043215349*q^24*v^93 - 
 7859840610325732043703861459172059938518*q^25*v^93 - 
 152528671605911384781917055259244439546*q^26*v^93 - 
 2511254253511282084907425360517410224*q^27*v^93 - 
 34674655533849248469820248989375978*q^28*v^93 - 
 396034805570141690911051415221938*q^29*v^93 - 
 3680010943718173942280218066272*q^30*v^93 - 27262305862013871623734436488*
  q^31*v^93 - 157016592028887752627936559*q^32*v^93 - 
 680957656926943521789954*q^33*v^93 - 2132849036933699722662*q^34*v^93 - 
 4559373055821366264*q^35*v^93 - 6137382595291350*q^36*v^93 - 
 4599973938828*q^37*v^93 - 1556602452*q^38*v^93 - 154152*q^39*v^93 - 
 q^40*v^93 - 24349078091327751939335975386477789304217827464485096291159744*
  v^94 - 88623512330020070936229613055845731534107431269040586356655808*q*
  v^94 - 144894143210832676942077874778930196153683786091534367505852592*q^2*
  v^94 - 142214279245481221893987952098034228043909696360734699766122680*q^3*
  v^94 - 94533043748007463321129051858988963355715962027811077394443252*q^4*
  v^94 - 45543983972293294977641418808733652212154880537271010301508208*q^5*
  v^94 - 16630086334370385599590288094229198801727099601128341242349408*q^6*
  v^94 - 4754939485662704735847708745965041662483938451914718933164720*q^7*
  v^94 - 1092211428593199774689809724834593307487107635553333421084954*q^8*
  v^94 - 205854517984676808620485740513032163989454511071113157534078*q^9*
  v^94 - 32412320043658626335057145576346755818544932460536358418854*q^10*
  v^94 - 4329651200013497627006379332916557609291718079977660750144*q^11*
  v^94 - 497139113269764682631288373941282786345011565630444829078*q^12*
  v^94 - 49599687704988354135177542915761802796150313056695851146*q^13*v^94 - 
 4336542266439749068582160347689008825111333273958872970*q^14*v^94 - 
 334321408266523910912047808088634774538609126355044844*q^15*v^94 - 
 22818735788574801096290894722629084850605639295856850*q^16*v^94 - 
 1381750339620820809647077307568216390290855200250058*q^17*v^94 - 
 74259348756687608551906388914540804780259918732160*q^18*v^94 - 
 3538443063407737498653891938506782822354400109820*q^19*v^94 - 
 149157387166648077454994887222056444554802439440*q^20*v^94 - 
 5543952781824169814089666838800883575430054028*q^21*v^94 - 
 180916050983733933758193420782041299823244736*q^22*v^94 - 
 5156204304675071748814509948078420370490868*q^23*v^94 - 
 127537880353824523864924663832232414605853*q^24*v^94 - 
 2717464813214193375547234426432273361781*q^25*v^94 - 
 49440974217551566352418413689584070149*q^26*v^94 - 
 760162071610086492563620688725446024*q^27*v^94 - 
 9756278699232855465221367777613065*q^28*v^94 - 
 103000837242242998470065277272391*q^29*v^94 - 
 878740429688080985732371900560*q^30*v^94 - 5927541990498916509086197452*q^31*
  v^94 - 30763843461027784861727859*q^32*v^94 - 
 118629067264744551918903*q^33*v^94 - 324560567598994986237*q^34*v^94 - 
 591304291724821212*q^35*v^94 - 654191575605810*q^36*v^94 - 
 380112160914*q^37*v^94 - 89412228*q^38*v^94 - 4680*q^39*v^94 - 
 36006533074458682510297080276701719080388956524143024156461792*v^95 - 
 121931589500293181016081427146118783254726506950339404226474512*q*v^95 - 
 185627558301251642176837748918314615018052173958158552233886608*q^2*v^95 - 
 169793155575527121239926133262461643528180841785860623659498672*q^3*v^95 - 
 105277986021794603350385317060115127529630675218397689334279524*q^4*v^95 - 
 47359821913076533647881967832048245103934896106317381417465848*q^5*v^95 - 
 16166945476809701230867700994085932210283392318673731418923912*q^6*v^95 - 
 4327760853386745454421598162166453749540983938725949014079512*q^7*v^95 - 
 932291738712036127761061444714952061220739695578995166834114*q^8*v^95 - 
 165113401436064242696939514444029788621859384592403840221888*q^9*v^95 - 
 24481832805948591489273678410791557240620087277360815491482*q^10*v^95 - 
 3086567926511081353279781782715322493043065878501592105800*q^11*v^95 - 
 335235371879191670544893000494825459902671864945207851830*q^12*v^95 - 
 31701191836344945817844461995482220054952962716238272424*q^13*v^95 - 
 2631451538034522301007553756650873152641528123076443342*q^14*v^95 - 
 192846422670096735331682585396954830776593038815571224*q^15*v^95 - 
 12521686394649220110541600133960889346398257015704746*q^16*v^95 - 
 721504318586166406610348194723408752115448404588872*q^17*v^95 - 
 36890176121461102149556138322128705499434378449192*q^18*v^95 - 
 1671279123855662895291186847362783819395356886400*q^19*v^95 - 
 66913819448041518602746050744378270281698630392*q^20*v^95 - 
 2358966539098206577413917502727367554736005368*q^21*v^95 - 
 72886935807183761573185234276678376496064440*q^22*v^95 - 
 1962677415104942899466188127133836346444912*q^23*v^95 - 
 45751282824690698547446340078451049906361*q^24*v^95 - 
 915952787378035002577576089525857146596*q^25*v^95 - 
 15603029014129014950186593352727927483*q^26*v^95 - 
 223681549730705793965352065742284016*q^27*v^95 - 
 2663527294979000725054072932311769*q^28*v^95 - 
 25934491976408752458434954534928*q^29*v^95 - 202589915479754337359573012592*
  q^30*v^95 - 1240121810331975038616661680*q^31*v^95 - 
 5774998426855440048278775*q^32*v^95 - 19690153062271032296268*q^33*v^95 - 
 46700836082901999819*q^34*v^95 - 71730690669881064*q^35*v^95 - 
 64145837862162*q^36*v^95 - 28071376416*q^37*v^95 - 4315572*q^38*v^95 - 
 96*q^39*v^95 - 
 51600033511681841983005864333857041431687648200314520937535232*v^96 - 
 162741778446973920048206055315993714463373722219451492797117440*q*v^96 - 
 230908986405294497220188719140410872976798291702986958146561176*q^2*v^96 - 
 196993223487794610817582233291734772837093928950831925416870308*q^3*v^96 - 
 114014513028589154096450691149911580980655302304385378570625992*q^4*v^96 - 
 47923751679854761188144365195856134213230428322865218967389872*q^5*v^96 - 
 15304045818843684976235507364963205773438620103761807328889584*q^6*v^96 - 
 3838045658989062565170062041529910583146616738154972274255090*q^7*v^96 - 
 775922569745762300568104911637615706001757385947386281767982*q^8*v^96 - 
 129220502106612918532623142350192650594991320724115932122706*q^9*v^96 - 
 18055989482997288832276418360430153596104548474574310403912*q^10*v^96 - 
 2150105804038836830716944333336190458794276651317811644782*q^11*v^96 - 
 221047551293792350409214614157765649506675400836576290770*q^12*v^96 - 
 19824652320456346099686866274158134188921764767252568490*q^13*v^96 - 
 1563142116046715373230322207441007229009405969238712260*q^14*v^96 - 
 108934064730755559629322622744931896904268039325685982*q^15*v^96 - 
 6730093256781798235121016119453525044425334094450658*q^16*v^96 - 
 369016467264132768214416872235956161685685778920864*q^17*v^96 - 
 17947723617625311506785433977366960147069218558836*q^18*v^96 - 
 772861788109110059264230094967734818699266054180*q^19*v^96 - 
 29377780888713935857105730196405041394578305932*q^20*v^96 - 
 981777337430004064969114881197061037247339244*q^21*v^96 - 
 28701744926549137840439213273643148288700604*q^22*v^96 - 
 729604838048589006162770884710858458256225*q^23*v^96 - 
 16012233764988090631675706821532719019605*q^24*v^96 - 
 300851590351849453869061753113455721333*q^25*v^96 - 
 4791740460611968190899924328309032944*q^26*v^96 - 
 63943491622742137400727646115554973*q^27*v^96 - 
 705037317292690414485870760160919*q^28*v^96 - 
 6316232232783221476908159860544*q^29*v^96 - 45044931833511814078983275476*
  q^30*v^96 - 249308122411971325931728464*q^31*v^96 - 
 1036844858721177182897127*q^32*v^96 - 3106530739730684681373*q^33*v^96 - 
 6333285930995829900*q^34*v^96 - 8099957322108780*q^35*v^96 - 
 5740310421570*q^36*v^96 - 1824839136*q^37*v^96 - 168192*q^38*v^96 - 
 q^39*v^96 - 71740374581364528637148755389211539035169351300672393213676224*
  v^97 - 210919195616338796471973700058930854349003661127596812831767584*q*
  v^97 - 279135435380586482678011060042336175739637280878119313415666112*q^2*
  v^97 - 222260340358951448701098072914593018333098230484946496923906176*q^3*
  v^97 - 120154222322717348078786117413229345412699557153947128041272176*q^4*
  v^97 - 47218127868574345581286189410047203914923760503035526522738184*q^5*
  v^97 - 14114257700837471760674399544514080763168016203021985711575968*q^6*
  v^97 - 3318123475399560906659666288980831233751715993502518901078936*q^7*
  v^97 - 629935027030483820545474086398454168449007713065189893507966*q^8*
  v^97 - 98714862700779582772145623165782017982131618838095505715596*q^9*
  v^97 - 13007790649025191933470243382520527058927357933377997150208*q^10*
  v^97 - 1464035204520583532686659034979332112869537994785486327752*q^11*
  v^97 - 142565497595283628936149137590379181362372067124765990266*q^12*
  v^97 - 12133220473209196438581405768882752171194590927414388068*q^13*v^97 - 
 909148308931793425085711766575428907312517369222676836*q^14*v^97 - 
 60266357509932399678970565924434554238558779552981072*q^15*v^97 - 
 3543176352286047308820832071221018507440336847639178*q^16*v^97 - 
 184862727059731188665976803287528109956329790048056*q^17*v^97 - 
 8551079648628597956080085001122260129219604518428*q^18*v^97 - 
 349881361438593997238594889328700808320514881856*q^19*v^97 - 
 12620647755121768361541823035490475182323448212*q^20*v^97 - 
 399574964935493467402214577461974064758882152*q^21*v^97 - 
 11044222996349464997428262777713036205463684*q^22*v^97 - 
 264791655825939842738006659692433147630920*q^23*v^97 - 
 5465322890024354751396928307227581119121*q^24*v^97 - 
 96250060489417730687067241684623569910*q^25*v^97 - 
 1431206719462284940735497638698853088*q^26*v^97 - 
 17746860582831568502521072543427460*q^27*v^97 - 
 180804313170870477950264563950255*q^28*v^97 - 
 1486510176127335401515164801912*q^29*v^97 - 9647907421494891877028409564*
  q^30*v^97 - 48088838741594110760121480*q^31*v^97 - 
 177699526451557648845291*q^32*v^97 - 464663075847700985694*q^33*v^97 - 
 806496363734464404*q^34*v^97 - 846629089192296*q^35*v^97 - 
 464326290162*q^36*v^97 - 102358944*q^37*v^97 - 4968*q^38*v^97 - 
 96860551001092593951524333242945521596457293649735594655304880*v^98 - 
 265669739613331189608050770573270349440986120172366417697441808*q*v^98 - 
 328167434982474688198016196412763460049771722678794595303084084*q^2*v^98 - 
 244030560436193506742346358359034672350418137832435023669331740*q^3*v^98 - 
 123291408938147685402824532291676733305620893158047752104742976*q^4*v^98 - 
 45322531156482096959773334558080936243993174720023340816456944*q^5*v^98 - 
 12687914194285904159571016261110085794461388820759584110278662*q^6*v^98 - 
 2797684209403959007769415183656156987539650307974407151010032*q^7*v^98 - 
 499065242122766271072586182015343968449434428282622662247782*q^8*v^98 - 
 73637084980197648404620650436650488385374433109030795565226*q^9*v^98 - 
 9156709198571280411146694796987208849599198132749453620658*q^10*v^98 - 
 974732874187051804031910178964142112398227689039368038472*q^11*v^98 - 
 89960744529605104895845095059920832117294555314878083262*q^12*v^98 - 
 7269126885432817713198309196696987305251936230377876786*q^13*v^98 - 
 517814182549710009417247883497895940592735133669809842*q^14*v^98 - 
 32657865781170767056712743968733386055505793452153424*q^15*v^98 - 
 1827229197502473980679267053458827812822030074839408*q^16*v^98 - 
 90706553169200147654480784780488172059467112877588*q^17*v^98 - 
 3989419953911651289061364753836885872531515454684*q^18*v^98 - 
 155041175975007185712377311898034466728110215416*q^19*v^98 - 
 5304234025150787088032643400265810529560890884*q^20*v^98 - 
 158991623726837021836267770964522908642976092*q^21*v^98 - 
 4151488368149805737365431497477149602269331*q^22*v^98 - 
 93787966819048174038890251580870509066920*q^23*v^98 - 
 1818507498087178080507927297767926622355*q^24*v^98 - 
 29978250252412468925206716379118905491*q^25*v^98 - 
 415512024382402108078586565634447023*q^26*v^98 - 
 4778639246672190000568741482853470*q^27*v^98 - 
 44883188674686616621896997228224*q^28*v^98 - 337724710980284632240427245812*
  q^29*v^98 - 1988046177567890740269818832*q^30*v^98 - 
 8885533003018971706808316*q^31*v^98 - 29009745281463086340387*q^32*v^98 - 
 65700693875889489519*q^33*v^98 - 96030562636207404*q^34*v^98 - 
 81366769126872*q^35*v^98 - 33545893824*q^36*v^98 - 4820148*q^37*v^98 - 
 99*q^38*v^98 - 
 127110223955280042589835045099167471468966274191388285345315856*v^99 - 
 325471689060090690740702443070473737961840416957781344177899328*q*v^99 - 
 375473518755860488743716663013257991987650288178535020037331276*q^2*v^99 - 
 260891879110039341050599208758506405700452856346193899464574328*q^3*v^99 - 
 123246436696931540183125750122085458741493785147954074870786784*q^4*v^99 - 
 42400889811008029655165588532500456974537825857418251650163792*q^5*v^99 - 
 11122196381907540389132142320373296511664493535084956886656538*q^6*v^99 - 
 2301443740337051176437767653282845711020540584156299954251304*q^7*v^99 - 
 385977792792614941225657398553056082447438566282474871004038*q^8*v^99 - 
 53656463057517219211535870000593077240893854853896914351048*q^9*v^99 - 
 6300373748180156602401736659891934771737145624228884291918*q^10*v^99 - 
 634725216699765638896650758565250941589104186939015778696*q^11*v^99 - 
 55552973242280582403464248596995117088706064483687143566*q^12*v^99 - 
 4263906015453783097265620954927511576586098036231187480*q^13*v^99 - 
 288851187247908838517263345663489691515270480317786414*q^14*v^99 - 
 17335380817609360290977555247208283068813974713866632*q^15*v^99 - 
 923052127411075161959123710787593707482639236298736*q^16*v^99 - 
 43590576052576582796455494996832498331025452221424*q^17*v^99 - 
 1822346155438188716689497794875863060023973438396*q^18*v^99 - 
 67237737799128575838176345070629582884333830360*q^19*v^99 - 
 2180482549655512706006072450860680951177199116*q^20*v^99 - 
 61834261490278131754523996584128658603136760*q^21*v^99 - 
 1523978905391034800166620671486783230391401*q^22*v^99 - 
 32408198507045715946496141144639653924792*q^23*v^99 - 
 589601759661247660126018808196858894111*q^24*v^99 - 
 9085360593724448082483078492862002912*q^25*v^99 - 
 117184073338571906034588337658232329*q^26*v^99 - 
 1247450256781963798017093286050780*q^27*v^99 - 
 10775762761157764624177502406168*q^28*v^99 - 73988654097995915832057300880*
  q^29*v^99 - 393574638636753703818115176*q^30*v^99 - 
 1569943438075850130759600*q^31*v^99 - 4500519967273787638455*q^32*v^99 - 
 8752775022199223112*q^33*v^99 - 10639844589685668*q^34*v^99 - 
 7133289292056*q^35*v^99 - 2131915968*q^36*v^99 - 183096*q^37*v^99 - 
 q^38*v^99 - 162258065449076613545040647969435483806362861323591104516783920*
  v^100 - 388089478692204950456351455976368674787610831126663594878449024*q*
  v^100 - 418344204397426919852466252638876043306994411020738137224189020*q^2*
  v^100 - 271736258040578423477540213288057158226320403903053599854347140*q^3*
  v^100 - 120080903855988808737843221472604705289578068124137167402510280*q^4*
  v^100 - 38679382632355102778796335981855405703341105797242651594763806*q^5*
  v^100 - 9511079593523672373633928631872401008424010199154293527682640*q^6*
  v^100 - 1847799367761178297985454373859036303673664141244311268062224*q^7*
  v^100 - 291512672643126297261455534334225362668528965418738166101794*q^8*
  v^100 - 38202893800394317376547373031088418441064830033549481138538*q^9*
  v^100 - 4238489805618875982074219662390199789224395130408843134216*q^10*
  v^100 - 404357189792376377248446454682108306853510452565758303010*q^11*
  v^100 - 33579345705851718108684864722240403428395588539100276386*q^12*
  v^100 - 2449201912684968722037511619578834314533262959506579374*q^13*
  v^100 - 157827316936166661952750528910413885625577974159357040*q^14*v^100 - 
 9014296712271892539014987454141708999758521895272212*q^15*v^100 - 
 456758279583438971579308933334782911623617599231300*q^16*v^100 - 
 20515427599287719741533354177875209777315451209028*q^17*v^100 - 
 814949194534455635072044574800994962675722902016*q^18*v^100 - 
 28532711043051482366063091492155168114997515970*q^19*v^100 - 
 876544028610178877970249784099449312729503244*q^20*v^100 - 
 23498647106575559029707689675396778025177065*q^21*v^100 - 
 546155337449370602030898650320749997055160*q^22*v^100 - 
 10920844530157231791528494854333243899690*q^23*v^100 - 
 186184808913816057707989331569014916647*q^24*v^100 - 
 2677742788406019624860924668938080697*q^25*v^100 - 
 32082778318249055772901494514949526*q^26*v^100 - 
 315453879192235440294928851410835*q^27*v^100 - 
 2499684309067509033261603996060*q^28*v^100 - 15612045954198520762602429804*
  q^29*v^100 - 74745437750651026723275900*q^30*v^100 - 
 264728762295946907873724*q^31*v^100 - 661765157475369454251*q^32*v^100 - 
 1094588051643086616*q^33*v^100 - 1090729396572912*q^34*v^100 - 
 564963971634*q^35*v^100 - 116819388*q^36*v^100 - 5265*q^37*v^100 - 
 201619443322116978183631294074036503431020349474085505077618016*v^101 - 
 450682389193158227014097456939074431023211348303860482835873592*q*v^101 - 
 454150602643711197540911929676163071054823104573756764757081004*q^2*v^101 - 
 275879160675784341777156912663243995696118145526011602761606736*q^3*v^101 - 
 114083200506383727666407007047437177127519886989224176759680904*q^4*v^101 - 
 34419038558209977468926140424677766702994176855048292854576820*q^5*v^101 - 
 7937135300858071159442843552792679137813522026077792544820232*q^6*v^101 - 
 1448459703281097565475056982662339048627463792114739004986936*q^7*v^101 - 
 215069191192897855326289207417719909422436750181595082108834*q^8*v^101 - 
 26585603220186428910847208067445495917802045898142623021460*q^9*v^101 - 
 2788631651133153639269136705605675590235505286166897906112*q^10*v^101 - 
 252073498910906593573406265734014206303803578654369450368*q^11*v^101 - 
 19871578628845174852017641256272783051839381278076442898*q^12*v^101 - 
 1377826901831291805394745707953541701306702191847147732*q^13*v^101 - 
 84476099691986498112313585557028788564444219222218568*q^14*v^101 - 
 4591903740453355540408156052757539596172444790903264*q^15*v^101 - 
 221389890551959766443329500537153963347924960333164*q^16*v^101 - 
 9455026914707282733626584254943401156250584102480*q^17*v^101 - 
 356735541343899592022635781541454064558245253856*q^18*v^101 - 
 11845482616411097065325379726513959219640383952*q^19*v^101 - 
 344492751086155846195272660918849084710707716*q^20*v^101 - 
 8723414449796754579369847411071884984804286*q^21*v^101 - 
 191012511196415542078476158940126236843760*q^22*v^101 - 
 3587312599311883921201441616660302353480*q^23*v^101 - 
 57234331607733518335549202192785692291*q^24*v^101 - 
 767064243738474256065748120838279994*q^25*v^101 - 
 8520990016414606548137171602462386*q^26*v^101 - 
 77210476957875708926958388797288*q^27*v^101 - 
 559690673274217943665096133892*q^28*v^101 - 3168770093478149351962523544*
  q^29*v^101 - 13595363317246522107532140*q^30*v^101 - 
 42511305183284449255752*q^31*v^101 - 91959018942487158855*q^32*v^101 - 
 127950096405264408*q^33*v^101 - 102766637003040*q^34*v^101 - 
 39941641728*q^35*v^101 - 5369436*q^36*v^101 - 102*q^37*v^101 - 
 244026448216628580280242268132551957149717698791872440224325776*v^102 - 
 510006259007767581240392566287527289275370314271061493214903248*q*v^102 - 
 480613031516289812750124914787538422310756755638635945454916540*q^2*v^102 - 
 273128876393536607731649901185056649442979071400737245886228096*q^3*v^102 - 
 105727967228088373314779733982186761836342205516830580759455370*q^4*v^102 - 
 29887386492849849566623686631733215614962538203770606249505658*q^5*v^102 - 
 6465987750194145611917143027137491875020760636138449101515072*q^6*v^102 - 
 1108888963706902611461350615233587151472827453680232136071496*q^7*v^102 - 
 155042255358325738042986494951496953998709241904818796538958*q^8*v^102 - 
 18088012899338070018650482459108491888796841982422175003018*q^9*v^102 - 
 1794793456078910719336584417830614143688801042704147548998*q^10*v^102 - 
 153803280938440171061249612213883738226257390048049975788*q^11*v^102 - 
 11514951711257572734448564791665135027801140942781650098*q^12*v^102 - 
 759221928290043399848390419093102261921763705207538498*q^13*v^102 - 
 44294974994887731017582540530227969231202551627902004*q^14*v^102 - 
 2291477395337462890387984610557534607265253953674808*q^15*v^102 - 
 105102958531898909375947093230612347526109134734468*q^16*v^102 - 
 4266684817541152820296669885456409793543957312060*q^17*v^102 - 
 152829681700968264263422144689571858170016507374*q^18*v^102 - 
 4810054543865944857657181076770879525485463356*q^19*v^102 - 
 132329745713990416371506114970023872560276051*q^20*v^102 - 
 3162442258102115361700163870685251615332665*q^21*v^102 - 
 65170720614748066984766388135278352111838*q^22*v^102 - 
 1148156151027232566243455459617580340036*q^23*v^102 - 
 17118588885070482340017561834784319115*q^24*v^102 - 
 213432408195810582354937616389476107*q^25*v^102 - 
 2193811894285053894987138755298933*q^26*v^102 - 
 18274815688333020422368762991244*q^27*v^102 - 
 120824791960587674536530745132*q^28*v^102 - 617810951888706671891772588*q^29*
  v^102 - 2364129724963690854373212*q^30*v^102 - 
 6485815439699896001208*q^31*v^102 - 12036539177128482960*q^32*v^102 - 
 13912032779404404*q^33*v^102 - 8828181206958*q^34*v^102 - 
 2482374132*q^35*v^102 - 198891*q^36*v^102 - q^37*v^102 - 
 287853322280008607715939133565003801953078902899667500410474080*v^103 - 
 562690108297531745107624439755425381831988284983576983089726648*q*v^103 - 
 496041241775247821886126503916857903634213722933044738911067284*q^2*v^103 - 
 263796264990655942307047368281163607083273111806389112524971912*q^3*v^103 - 
 95616928216205557627758589885572601989537860547510875107381434*q^4*v^103 - 
 25333117701306061997332856767824054348093473925768280925875560*q^5*v^103 - 
 5143675656291354727845334157410178001461655769545183986178888*q^6*v^103 - 
 829320404889407543964683711319343217042414526940079900386992*q^7*v^103 - 
 109241951290566930551664941759144406395865549843955124834502*q^8*v^103 - 
 12034797659453231646815476013244168184166747903609609325576*q^9*v^103 - 
 1130265810566851300820332990193262223053990280080876207762*q^10*v^103 - 
 91868138176345153242202747047500335567768927513273815312*q^11*v^103 - 
 6534703850581471223488857758352777224855215585518002586*q^12*v^103 - 
 409814560034132335827177425371544569523886787637842992*q^13*v^103 - 
 22754063617218473352131340023268210321783431445008796*q^14*v^103 - 
 1120185256642301522378894448251295796123359996670080*q^15*v^103 - 
 48867866179593418714847703373040074186387315328532*q^16*v^103 - 
 1884980065656392296298477653715952459851221443216*q^17*v^103 - 
 64067187264191343430932460642788719479604638482*q^18*v^103 - 
 1910004714335806747918241681559477923713175112*q^19*v^103 - 
 49668768627779863400429093609772703968344451*q^20*v^103 - 
 1119192230192005440675503441385383783086128*q^21*v^103 - 
 21682779853514280188043751644204607281786*q^22*v^103 - 
 357887797012947128077369172440362462696*q^23*v^103 - 
 4978935507463526412644565943090454823*q^24*v^103 - 
 57645748353946366785489766118275716*q^25*v^103 - 
 547085310057542477820287997616779*q^26*v^103 - 
 4178756328887795195360113230528*q^27*v^103 - 25118356234632739260264880236*
  q^28*v^103 - 115531527702390589221583896*q^29*v^103 - 
 392262677845800255640116*q^30*v^103 - 937642214302830930816*q^31*v^103 - 
 1478438340858879840*q^32*v^103 - 1399029307582032*q^33*v^103 - 
 684788896818*q^34*v^103 - 132927696*q^35*v^103 - 5571*q^36*v^103 - 
 331103145020454764535860070905434369791718543880315042570559504*v^104 - 
 605555045210480411097604146194136281054627675541386264544908328*q*v^104 - 
 499511131020680774734777794093261028142827793963850874740584256*q^2*v^104 - 
 248645435415056309981221852263755590555610600543338839849909264*q^3*v^104 - 
 84410865547807610472989780754665900831440607300826409463755698*q^4*v^104 - 
 20966690691700381309219905907856982677963106532212571404112236*q^5*v^104 - 
 3996682513452227831145904299345088616025986865986443880907648*q^6*v^104 - 
 606069793101060169038416419270135489120398431895288212617026*q^7*v^104 - 
 75249637330813215579875012622053140060168611933957781230642*q^8*v^104 - 
 7832345664591300114534633800523674995580219649338289458154*q^9*v^104 - 
 696595436265240646128624653015663261700022777803292571172*q^10*v^104 - 
 53727985666071614374896958218400043551224146995006133148*q^11*v^104 - 
 3632271922599898135338907106530403372044790068923887730*q^12*v^104 - 
 216711013657988727737316854328251285773341784348045788*q^13*v^104 - 
 11451235926961706263184801791162422996470909327793456*q^14*v^104 - 
 536408591620631956012786129925693651975304876943821*q^15*v^104 - 
 22250497706125101888584930636383604094923214871884*q^16*v^104 - 
 815165639409974209302301293035799319492435874382*q^17*v^104 - 
 26275037132943367837652801230697846352000931092*q^18*v^104 - 
 741477016784100448477445723015028538294441359*q^19*v^104 - 
 18210709868200446969477218794928250023811081*q^20*v^104 - 
 386524524386811782604736517792818973634438*q^21*v^104 - 
 7031780541054992699208637281550708549236*q^22*v^104 - 
 108590097043904189359533936581375672580*q^23*v^104 - 
 1407361466431124635168347421754784243*q^24*v^104 - 
 15102425697505971890933508745811661*q^25*v^104 - 
 132034924022007378955949151003612*q^26*v^104 - 
 922165049155796408500044190908*q^27*v^104 - 5022202949144257598167561308*
  q^28*v^104 - 20687752492137594576825120*q^29*v^104 - 
 61968751502384137259376*q^30*v^104 - 128068636473872607735*q^31*v^104 - 
 169686194743477620*q^32*v^104 - 129251180623914*q^33*v^104 - 
 47388764124*q^34*v^104 - 5966109*q^35*v^104 - 105*q^36*v^104 - 
 371552188166713630681496303269133160454040164067136308584634144*v^105 - 
 635933203765764114508383097231243597070263110801806623620881184*q*v^105 - 
 490952624735074538511483651324815973315305827708838273593846464*q^2*v^105 - 
 228795228510873021021345298796755725865887321301124128613635920*q^3*v^105 - 
 72762834691808322439615472647275007411129050195023335197330162*q^4*v^105 - 
 16948432309581660284150760350235731381046112122700882981150104*q^5*v^105 - 
 3034053527875430677401353198724370102513176525588640352915272*q^6*v^105 - 
 432906297196517714975604979500988762892380982245800846469416*q^7*v^105 - 
 50686864884767730682984552769645004913198070392420995394122*q^8*v^105 - 
 4987052985484778165160463617486249467794430153310100144732*q^9*v^105 - 
 420240200474956116571239542900993018266928344946458764492*q^10*v^105 - 
 30770813944011734321729292052353407244031744960415567160*q^11*v^105 - 
 1977718101587252837713966597936252201747068311141760786*q^12*v^105 - 
 112271625772858924885808546171680481154094557874582776*q^13*v^105 - 
 5645857845638235977430554995563066667466201764204224*q^14*v^105 - 
 251596254766968209535577623274041229570368553581296*q^15*v^105 - 
 9920009509482582445736203474376854121410687579044*q^16*v^105 - 
 345012047167131866161588027479193576603151367444*q^17*v^105 - 
 10539886256064705341774906056073909375013788316*q^18*v^105 - 
 281334690441828875219883482251316424179722692*q^19*v^105 - 
 6520011160669830850403179047623702847465129*q^20*v^105 - 
 130219027008926603605923467499356231922220*q^21*v^105 - 
 2221819440873339209930868216528300147324*q^22*v^105 - 
 32055395197007421231391455980064120216*q^23*v^105 - 
 386369652978657578857969744970971079*q^24*v^105 - 
 3835067824243173177135997923620958*q^25*v^105 - 
 30811084674913446375610174995084*q^26*v^105 - 
 196179860664473104643106348976*q^27*v^105 - 964405534995877939197478596*q^28*
  v^105 - 3540917758501091619819288*q^29*v^105 - 
 9298742082608388793656*q^30*v^105 - 16471854199705122480*q^31*v^105 - 
 18109120702150500*q^32*v^105 - 10882547897412*q^33*v^105 - 
 2881157220*q^34*v^105 - 215604*q^35*v^105 - q^36*v^105 - 
 406938354093402631121071632885974455605499169082685496859994224*v^106 - 
 651942049092896016814666968178146627092839658904443824796245800*q*v^106 - 
 471137755354123832141975821955151969038651833169701028899298184*q^2*v^106 - 
 205588376706664773234968206421447016707971196022503321380180260*q^3*v^106 - 
 61261258864241599643736987792638967510067898720729120492021484*q^4*v^106 - 
 13384289206271710657140823995058475305524538064514468829243044*q^5*v^106 - 
 2250845934435954948674793872784610644174303457133788242264630*q^6*v^106 - 
 302296764621582961364133190375820444780148562705613001288816*q^7*v^106 - 
 33393034117489980027904095755683246030495072072536413027646*q^8*v^106 - 
 3107290959864544346976093833817939448812902023009472728842*q^9*v^106 - 
 248202722981148203747912926016748808849052531350190759076*q^10*v^106 - 
 17259879109927540402976168060165135830218281222096806812*q^11*v^106 - 
 1054919674411301494735358104538768961132720006246245028*q^12*v^106 - 
 56985612600019165204511905829779719364004357151240600*q^13*v^106 - 
 2726952601419938320780923538792175007816296322745143*q^14*v^106 - 
 115578571048942032866468554975345019552855456837112*q^15*v^106 - 
 4329923608722774653390996243655450464383524884466*q^16*v^106 - 
 142886230793138506025647959979418406468931663710*q^17*v^106 - 
 4134382818766406086282921001115790821966468933*q^18*v^106 - 
 104300537876450982695561115990948040297367262*q^19*v^106 - 
 2278763938121836631851760466633844867702362*q^20*v^106 - 
 42778114366577069187885290560595365831290*q^21*v^106 - 
 683658068991832192357635295336745438772*q^22*v^106 - 
 9201019872223421533056597275301251976*q^23*v^106 - 
 102953025407755401282353162180002923*q^24*v^106 - 
 943190082099293896562119946080515*q^25*v^106 - 
 6945251476347953693927770323996*q^26*v^106 - 40184965082064734629721535168*
  q^27*v^106 - 177594785178803355927223944*q^28*v^106 - 
 578168932352952667407156*q^29*v^106 - 1321848123724448754021*q^30*v^106 - 
 1987496925089312700*q^31*v^106 - 1786782849453774*q^32*v^106 - 
 826955189190*q^33*v^106 - 150826023*q^34*v^106 - 5886*q^35*v^106 - 
 435171566424997883301102282411000527990602981076305919690972544*v^107 - 
 652674981817588381216931593334997795599119945861591441103139600*q*v^107 - 
 441573925540691479050449657101781965700381881364030235506367144*q^2*v^107 - 
 180448681941998835213390187395632098907253740006613026760805368*q^3*v^107 - 
 50388804259737174271520092864093273299821751116440543442003484*q^4*v^107 - 
 10328227554191297481221373967115662068128583048483453061451472*q^5*v^107 - 
 1632152646787902633713389799889342114742741598257407941209986*q^6*v^107 - 
 206410505362581973726629124907932583733195808890538675198896*q^7*v^107 - 
 21521497349379827518581664090278939312102810254626684097694*q^8*v^107 - 
 1894895913894303430086997124647961887741624468755484415424*q^9*v^107 - 
 143540550436159030891178803530097059482507463452681817516*q^10*v^107 - 
 9482995863096921718323838256230359526256715990024311880*q^11*v^107 - 
 551276265800352162960636750600528675717130861588561956*q^12*v^107 - 
 28337913198267893801972370144159750044442192479525136*q^13*v^107 - 
 1290244696628323392931454984077862369778990173533797*q^14*v^107 - 
 51995855813125897318359748598263853995527518219208*q^15*v^107 - 
 1850017602949226747441211539137582615102308196722*q^16*v^107 - 
 57892834848126908303456423675428523879906437656*q^17*v^107 - 
 1585466205251312522741807806201872294998239395*q^18*v^107 - 
 37770651163742670661890879455162605856384292*q^19*v^107 - 
 777181175025212123869695086365885576191474*q^20*v^107 - 
 13697237400778738967218343630972968477176*q^21*v^107 - 
 204756279173181520926157604393118192420*q^22*v^107 - 
 2566470419992388717046282110639479632*q^23*v^107 - 
 26607629165190099727266703857942423*q^24*v^107 - 
 224468178044204822596815537927720*q^25*v^107 - 
 1510704631148646069948335329764*q^26*v^107 - 7915419554131850641040917152*
  q^27*v^107 - 31310505767640868997215536*q^28*v^107 - 
 89864977750209303640344*q^29*v^107 - 177484199072987975175*q^30*v^107 - 
 224013556849929120*q^31*v^107 - 161898824316150*q^32*v^107 - 
 56032235784*q^33*v^107 - 6612921*q^34*v^107 - 108*q^35*v^107 - 
 454538749618825210385110711667849893614651580697912404690000560*v^108 - 
 638281835113998429410580008108261221499094836990567760757841808*q*v^108 - 
 404321706530076573381166738421382439556933398637241991643890956*q^2*v^108 - 
 154746167012635400362174288724302322392795187281495436357670372*q^3*v^108 - 
 40499640353126498404137738730495450981305323932456297916554212*q^4*v^108 - 
 7789529587894258909153622695672183095842267879230040342780386*q^5*v^108 - 
 1157056549070939157813331613405000978988010500520263333121128*q^6*v^108 - 
 137839192613982401455840439799206180225210271224075132181732*q^7*v^108 - 
 13571430751238928100922757900126507160575179900083535883546*q^8*v^108 - 
 1131168000084157267869509434423844392475493427696795817580*q^9*v^108 - 
 81294480632986310481050807504033799785970057541368081084*q^10*v^108 - 
 5103901718791506511140941961766400953707521354533102662*q^11*v^108 - 
 282247888581998685053600770469390725891252662040351368*q^12*v^108 - 
 13806065157296242059329057262565582299377443195049589*q^13*v^108 - 
 597972674077801439167708794580961686948572684978488*q^14*v^108 - 
 22904649095104487559237090287835442992301381284798*q^15*v^108 - 
 773611196083657223349047590073099027357404047558*q^16*v^108 - 
 22942481100464464038528286769365875577951214899*q^17*v^108 - 
 594232254425411824047799185775525000000809558*q^18*v^108 - 
 13356280203379715634313369900524673412405337*q^19*v^108 - 
 258553274523134158376446542651938002504018*q^20*v^108 - 
 4272793359339742253105687706109652703960*q^21*v^108 - 
 59658454217200289311845028852450800552*q^22*v^108 - 
 695228728410393376803446239233122168*q^23*v^108 - 
 6664638069925410854448970664552079*q^24*v^108 - 
 51646839103711957209524391811584*q^25*v^108 - 
 316734755910627150121480194496*q^26*v^108 - 1497189890532286203107178852*
  q^27*v^108 - 5275424555559949614208236*q^28*v^108 - 
 13264286453781735055719*q^29*v^108 - 22434344974973060580*q^30*v^108 - 
 23469469250511822*q^31*v^108 - 13363413464982*q^32*v^108 - 
 3333635289*q^33*v^108 - 233262*q^34*v^108 - q^35*v^108 - 
 463875376373499950492648273594418507134950796335637464195547904*v^109 - 
 609930101710451573081116938294691053001455398818354006968602616*q*v^109 - 
 361766618928532740666994203569376860416661137961959242250969284*q^2*v^109 - 
 129686438652883577871470623197492127811663070572892370380358080*q^3*v^109 - 
 31814537977251578916959832494826752240376885383213554806994380*q^4*v^109 - 
 5742939706740851634609874380090887171997921097556401116974676*q^5*v^109 - 
 802060172521104864568333698261487559491923734950875778141200*q^6*v^109 - 
 90039731859746568934826494434756831216559232045462479487040*q^7*v^109 - 
 8375093437575955227608830596115219792823473460625717046818*q^8*v^109 - 
 661109173303793684481494969322459886077586496060425316472*q^9*v^109 - 
 45093846961155431328006408230788583780932742072211412788*q^10*v^109 - 
 2691157147741376405868434678406988006665465259878448512*q^11*v^109 - 
 141582969739900057974776465963506410033837850971128832*q^12*v^109 - 
 6589527896243112146778270797244289411663290084604854*q^13*v^109 - 
 271434272957614214631477929367128086801834926880512*q^14*v^109 - 
 9878231507124697860533657840118482802357125282040*q^15*v^109 - 
 316546043088721803583407483823722277528776355350*q^16*v^109 - 
 8890621782766889147902429576737995872313026110*q^17*v^109 - 
 217611425372614872076227238079739045851705850*q^18*v^109 - 
 4610302036177936303257128574115409217146880*q^19*v^109 - 
 83869806157807787170188528720545013326778*q^20*v^109 - 
 1297926852048005944168232434090334936664*q^21*v^109 - 
 16900431034408420803510229640581442184*q^22*v^109 - 
 182775912793320012408551665699281216*q^23*v^109 - 
 1616594616161863601345569914585363*q^24*v^109 - 
 11477365369772233388173355735208*q^25*v^109 - 
 63931223744457784953591398112*q^26*v^109 - 271526302481725897664935392*q^27*
  v^109 - 847763865603580578247548*q^28*v^109 - 
 1854300720943412679546*q^29*v^109 - 2659537595639100060*q^30*v^109 - 
 2272479322402224*q^31*v^109 - 995051896542*q^32*v^109 - 
 170664786*q^33*v^109 - 6210*q^34*v^109 - 
 462679802864354126630425486887436276425049427975853492518136336*v^110 - 
 569656127338824403549283729858908731410181712856312991927448680*q*v^110 - 
 316378589498715838052470539438139192322391204696426206053503900*q^2*v^110 - 
 106234596469565486746118874688936457760848215643300401600979004*q^3*v^110 - 
 24430802374114979550570822846815452473640966858868404915648998*q^4*v^110 - 
 4139716201086572227311050234023269795185146841144507487838578*q^5*v^110 - 
 543740352852401508217828780667759565400537254197397281192124*q^6*v^110 - 
 57542470645888768815762981472499104614642621643792762575552*q^7*v^110 - 
 5058630895054393438254895253729944180591920535974288799668*q^8*v^110 - 
 378340464538164265131303363692399710974034435741726260228*q^9*v^110 - 
 24501165647369485955344785372335514465813623730102354930*q^10*v^110 - 
 1390202728462028223810487877821035912387874889755651260*q^11*v^110 - 
 69583871699926198915873349052228407675274371344605687*q^12*v^110 - 
 3081024172498768573132172808372132959162584404567525*q^13*v^110 - 
 120662715663894932799944905311199063548080474446938*q^14*v^110 - 
 4170274455065423086954593394397772777293252983956*q^15*v^110 - 
 126714582365904775310799923195837309182673927625*q^16*v^110 - 
 3368118357892048246530846021504796782944600793*q^17*v^110 - 
 77839220502340467282673429815459275413566015*q^18*v^110 - 
 1552839751840181351036929475322482812715160*q^19*v^110 - 
 26515613292998715355113128263333984076736*q^20*v^110 - 
 383731631998769797585891228961452160928*q^21*v^110 - 
 4652156590000309649785233047472284568*q^22*v^110 - 
 46601543360582105809483358601457716*q^23*v^110 - 
 379408695347944135671710807488608*q^24*v^110 - 
 2460908898878791758189919864932*q^25*v^110 - 12406989225728573741782839204*
  q^26*v^110 - 47136779434320715994970852*q^27*v^110 - 
 129657837111554508807213*q^28*v^110 - 244787233997907156915*q^29*v^110 - 
 294421964601464586*q^30*v^110 - 201989064711096*q^31*v^110 - 
 66033141651*q^32*v^110 - 7312707*q^33*v^110 - 111*q^34*v^110 - 
 451155037091150761974360943479637693600954518518705024750975232*v^111 - 
 520131510360320405365481172292889021039335760223902163726518928*q*v^111 - 
 270490949645157218377587051090928570569075197133185387593305852*q^2*v^111 - 
 85077350335947172872240584400629024007158806073555643307146696*q^3*v^111 - 
 18342580144755946543817546024134432468340126153990229966510574*q^4*v^111 - 
 2918028201857269041900197625455147144324557259289847306179912*q^5*v^111 - 
 360559145247217587582161444214086308018485166798475685297012*q^6*v^111 - 
 35983433930763396149729326125940593257529565361351036702352*q^7*v^111 - 
 2991012781956608750577914642178696767672124861817741999596*q^8*v^111 - 
 212035379942979584254496868196379650552640815502311985688*q^9*v^111 - 
 13040820825197511095405635250719863406166081010680750310*q^10*v^111 - 
 703611782614077909090863341423320770450262244429979400*q^11*v^111 - 
 33505249725260426884479872755307925911326573351701063*q^12*v^111 - 
 1411100103495244287259563707422748601330450361252400*q^13*v^111 - 
 52522987519205654299990230986909523185197389572430*q^14*v^111 - 
 1723064100129900137947107530935613597175428968080*q^15*v^111 - 
 49612662519270801069724555225247409496043476333*q^16*v^111 - 
 1247054459316092900264911147201126193089349820*q^17*v^111 - 
 27187119625159273963574068735435533673338993*q^18*v^111 - 
 510162417173171101957909596978625729474456*q^19*v^111 - 
 8166573092152005943538910428813050813992*q^20*v^111 - 
 110359745629053655769215486092377201520*q^21*v^111 - 
 1243556464545519468414210495398529728*q^22*v^111 - 
 11514421916647400499589815042083880*q^23*v^111 - 
 86078935212307597478973072903024*q^24*v^111 - 
 508528427143875386222320430296*q^25*v^111 - 2311768797977457646107026940*
  q^26*v^111 - 7818716152370691310991112*q^27*v^111 - 
 18827188616611973094357*q^28*v^111 - 30412957761890360760*q^29*v^111 - 
 30286907217718494*q^30*v^111 - 16348569154608*q^31*v^111 - 
 3845629647*q^32*v^111 - 251892*q^33*v^111 - q^34*v^111 - 
 430173593113902913673010888080523055218958648973209735518562464*v^112 - 
 464380691725266623560383877437961571777699964119865566806907472*q*v^112 - 
 226123981109021131452401254319660219490145095674514643417731468*q^2*v^112 - 
 66620910526729203860404336116151945150081012966366153619965920*q^3*v^112 - 
 13466658030551736742030534124581126742837601868209270313804602*q^4*v^112 - 
 2011659390649912001074331027795992866351914769783909853713600*q^5*v^112 - 
 233897016872779064092575009308075801872954808941271035257744*q^6*v^112 - 
 22021065602350645464867978479990571621989428874477809208151*q^7*v^112 - 
 1731419834656796066830338749074814936189341501699821101148*q^8*v^112 - 
 116384543654573018583186149437589092136461428366175604994*q^9*v^112 - 
 6799849284217451975768587703158813606350339292788183948*q^10*v^112 - 
 348906318425182381983647232112149365751311161351056603*q^11*v^112 - 
 15805364851864543114758835058516652076351817168818053*q^12*v^112 - 
 632993952907847673149800575956056203043888662249594*q^13*v^112 - 
 22383529652133357959349391076705559354555848545116*q^14*v^112 - 
 696632008412986236228236059878974702092856853522*q^15*v^112 - 
 18994494056650022891804252972503979009570805657*q^16*v^112 - 
 451125925759788832232794834596267575811260895*q^17*v^112 - 
 9268805468018309403515943990597415221231432*q^18*v^112 - 
 163416587334910457212524048145053036181254*q^19*v^112 - 
 2449121592930038367701024150849094253632*q^20*v^112 - 
 30856900527156192014532156003431469720*q^21*v^112 - 
 322580542562316707013801078266050524*q^22*v^112 - 
 2754820702003731062526322132066947*q^23*v^112 - 
 18860092066344118809768328106316*q^24*v^112 - 
 101152191421635486047382466260*q^25*v^112 - 412936640784687807163205892*q^26*
  v^112 - 1236737376938244104169435*q^27*v^112 - 
 2588662422937134150291*q^28*v^112 - 3542803489443493818*q^29*v^112 - 
 2878446516535512*q^30*v^112 - 1193151321495*q^31*v^112 - 
 192602907*q^32*v^112 - 6543*q^33*v^112 - 
 401172556755100813930075501450852483208706320617065495846596112*v^113 - 
 405489625997057464412184686417128986597622771490278390209559224*q*v^113 - 
 184868043137219559622732013902014754619478390262458025381961028*q^2*v^113 - 
 51017673983693272270705093948641855536600130069368182049966616*q^3*v^113 - 
 9669316986680770269110972510481306970382742189590204768869530*q^4*v^113 - 
 1356511496584885805196352727020509826521080611609721099450856*q^5*v^113 - 
 148454737872078506153339423316960849926108489211408789392256*q^6*v^113 - 
 13190235769289555800626213240414378101533371404584067656248*q^7*v^113 - 
 981378402304734865081211058217381595187193131831699024396*q^8*v^113 - 
 62572317514259312855398134846899833247696622563739169548*q^9*v^113 - 
 3473675083884661294805598708750741798402712562075539524*q^10*v^113 - 
 169512440274832837648153273588091683094986707590598084*q^11*v^113 - 
 7303915115040154257398433453701473784596588878107253*q^12*v^113 - 
 278079674309432163743398747450493745388841228798100*q^13*v^113 - 
 9337652098853341644710168115005720932913860723668*q^14*v^113 - 
 275535068190076272832924457051108729663784143496*q^15*v^113 - 
 7109147565368440796411997770422175714701462917*q^16*v^113 - 
 159399778786729386867089577151170692582310714*q^17*v^113 - 
 3083323382400941130043241268026544572298216*q^18*v^113 - 
 51015320564959245414551157010292370190848*q^19*v^113 - 
 714810840938047914332481933310306268352*q^20*v^113 - 
 8382825940445925011294089244485843416*q^21*v^113 - 
 81144809069477953664390995891380132*q^22*v^113 - 
 637645500963359147619786104382456*q^23*v^113 - 
 3986494180305165075342501554604*q^24*v^113 - 19342295619660495952086364488*
  q^25*v^113 - 70592927891432782706016588*q^26*v^113 - 
 186139402961390428087188*q^27*v^113 - 336026107283578239195*q^28*v^113 - 
 385282686254620068*q^29*v^113 - 251034772174920*q^30*v^113 - 
 77570030592*q^31*v^113 - 8068383*q^32*v^113 - 114*q^33*v^113 - 
 365995783744292770432245451793185946779877631613494926958228432*v^114 - 
 346342437084263937023519550824050424550527282189849636038265520*q*v^114 - 
 147830492818247302587999598220565602672223142261624428269895144*q^2*v^114 - 
 38212232501018738624872475075676670745904278789774187863789968*q^3*v^114 - 
 6790822163093928434070973999692496785909465133972251981363408*q^4*v^114 - 
 894848589736268939987115727492165080415685059382184627027540*q^5*v^114 - 
 92201511064355573909136854262115418008616025094471206373221*q^6*v^114 - 
 7733878025583318354080699562188074860454091262985041916200*q^7*v^114 - 
 544710734148873714900717704709734125335009227657982026214*q^8*v^114 - 
 32953424842801900678946248606089323314746376150133051262*q^9*v^114 - 
 1738544807640078204359053013600859340277860243602117033*q^10*v^114 - 
 80686156943750323019392219559072976870267190021301046*q^11*v^114 - 
 3306207972933689282190860664354755927932872171469694*q^12*v^114 - 
 119621107750125066811648637842608955590522362320674*q^13*v^114 - 
 3812380858095264128820796636501661000089242240174*q^14*v^114 - 
 106590999696930691199295056188797065597516309644*q^15*v^114 - 
 2600396116701344197516997593484549751740139681*q^16*v^114 - 
 54993340082093135318260277281036592571323529*q^17*v^114 - 
 1000411380869246276447192495934876884061322*q^18*v^114 - 
 15513935515009811103602077237532431657596*q^19*v^114 - 
 202930442402746169891764743481967273928*q^20*v^114 - 
 2211298085852823605675520957609307832*q^21*v^114 - 
 19778884017600447600764192700616641*q^22*v^114 - 
 142659211409220835349883700231488*q^23*v^114 - 
 811985001408395599389224451916*q^24*v^114 - 3550578720331499256574380960*
  q^25*v^114 - 11528928283185423460951137*q^26*v^114 - 
 26593175885423375545230*q^27*v^114 - 41041368230220842214*q^28*v^114 - 
 38922246767325030*q^29*v^114 - 19928023119093*q^30*v^114 - 
 4423438368*q^31*v^114 - 271521*q^32*v^114 - q^33*v^114 - 
 326706576075879615587192660454199272864765857819979756178619664*v^115 - 
 289414404213471103718108018659503786518882012545490981018372640*q*v^115 - 
 115640996178022836232232547040997130072464169744682955879674728*q^2*v^115 - 
 27996762751939504454230325868861895994742722455096901059435656*q^3*v^115 - 
 4665392086551908611192561825782834366850505777690388301028520*q^4*v^115 - 
 577538550983324153810572247660540810286627504252601412879664*q^5*v^115 - 
 56040964664963547442799082245566279803236683372471124101239*q^6*v^115 - 
 4439354625882936992900911088724406994552583259355304152592*q^7*v^115 - 
 296094368454026593590120137537124821143366348694694990966*q^8*v^115 - 
 17001000176640978019434022583869947397967372504079068856*q^9*v^115 - 
 852496199430964335363249099659396281141058273907008751*q^10*v^115 - 
 37625341821348189991155134665825790048867567581743588*q^11*v^115 - 
 1465829295788391252397409503867351855768917189619806*q^12*v^115 - 
 50378868282832560629891851409562435873094134275112*q^13*v^115 - 
 1523057552524669854323558117689151334536370275370*q^14*v^115 - 
 40320469524776628819955154044275627874173985608*q^15*v^115 - 
 929315848281913309751540053476306865030823013*q^16*v^115 - 
 18518729305044356748535175073783448740688824*q^17*v^115 - 
 316462379636037134241621421598854308538278*q^18*v^115 - 
 4593553672628107228928342221243699704072*q^19*v^115 - 
 56005377560275242533538247472740637520*q^20*v^115 - 
 566014968879521354944361027710720920*q^21*v^115 - 
 4667757204310715029768854648509475*q^22*v^115 - 
 30819574607067570280361972888736*q^23*v^115 - 
 159179078280591607117702163004*q^24*v^115 - 624715424458985267832988080*q^25*
  v^115 - 1795155585822415386016983*q^26*v^115 - 
 3596740744787868867876*q^27*v^115 - 4698651548207354022*q^28*v^115 - 
 3631550833060272*q^29*v^115 - 1425861413271*q^30*v^115 - 
 216808056*q^31*v^115 - 6885*q^32*v^115 - 
 285396333522432350695044870402817672962054538297056205182108960*v^116 - 
 236637745184188941655102658449580116733419618078996057595060304*q*v^116 - 
 88502879970705542057944474010642166382301221394498349606872856*q^2*v^116 - 
 20067028453020036431846361675558605792680508387902891874918424*q^3*v^116 - 
 3135716456178312211489464967018325798388294949394038544446020*q^4*v^116 - 
 364721731796903423248307923480687123872852906385765215875223*q^5*v^116 - 
 33338151824723419721426951282730069022036445475048793555536*q^6*v^116 - 
 2494954030332242997152324227037239584068393594717407747470*q^7*v^116 - 
 157638598641527902200887981227896528445014678429892148886*q^8*v^116 - 
 8592526096411694935372860030245401302889193351367270027*q^9*v^116 - 
 409547040635283239169341448007676405755739793836477958*q^10*v^116 - 
 17187660587238153708626861656941119273160811812873183*q^11*v^116 - 
 636447921397584808037920157497172714691907617637938*q^12*v^116 - 
 20769041881833545718738024379501714059397964831046*q^13*v^116 - 
 595253948458286690574743901688790777894828762532*q^14*v^116 - 
 14909930223412066474120436304903517465361293782*q^15*v^116 - 
 324377425332673578665903772941814313099011909*q^16*v^116 - 
 6084546965449650528267173635128208874017806*q^17*v^116 - 
 97557092554771742328883821870428417790516*q^18*v^116 - 
 1323602088390113718099301627805173524582*q^19*v^116 - 
 15016720075094163825406615798133834184*q^20*v^116 - 
 140481461004857635844516651127290907*q^21*v^116 - 
 1065623135128405178642866439789904*q^22*v^116 - 
 6422449184514454039133836664016*q^23*v^116 - 29994031780653525224970470040*
  q^24*v^116 - 105179712740989023701736927*q^25*v^116 - 
 265918930617660554705166*q^26*v^116 - 459150211974240765837*q^27*v^116 - 
 502049426556595158*q^28*v^116 - 310818841532199*q^29*v^116 - 
 90840345696*q^30*v^116 - 8882946*q^31*v^116 - 117*q^32*v^116 - 
 244012571495726394668897333033871210757508408475273119428462032*v^117 - 
 189344038391485028159559087813235680402783200648127672770469024*q*v^117 - 
 66274557771721611702930577764333672744290504555120100423397000*q^2*v^117 - 
 14072425111513708478394525169127794590562811799473556105977928*q^3*v^117 - 
 2062087986065559748458254864682718647198350353215258429474396*q^4*v^117 - 
 225388269224170715290756947663335018917049208063737307073914*q^5*v^117 - 
 19412722795658466912156176031293559365476833477615714641448*q^6*v^117 - 
 1372976264833402962685186836421937897419435564010808470232*q^7*v^117 - 
 82203526884730410887028953624056541311452752807542079542*q^8*v^117 - 
 4254506033963283913848234392263605227339780417680614102*q^9*v^117 - 
 192755445049338512678011809833473885455431735721790674*q^10*v^117 - 
 7690785302307389288349142810344387470390090429763488*q^11*v^117 - 
 270587779839546641064001662871739084808751382902290*q^12*v^117 - 
 8379727276400024556999769513038371036446860687276*q^13*v^117 - 
 227536581827948663743590344150033515476602985244*q^14*v^117 - 
 5388234959297736702763502039418874768416295032*q^15*v^117 - 
 110548949357810992408689293273326886423723553*q^16*v^117 - 
 1949796198972599207566135126909441484001180*q^17*v^117 - 
 29294589764448614410071438588150642323340*q^18*v^117 - 
 370946561368396462337752456297168049112*q^19*v^117 - 
 3909342974302258056926252215155566792*q^20*v^117 - 
 33782155615987873494953704101243714*q^21*v^117 - 
 235117935224189725429510207444320*q^22*v^117 - 
 1289522236248978026646053710192*q^23*v^117 - 5424724993708381367195398656*
  q^24*v^117 - 16914395040652668863640294*q^25*v^117 - 
 37383398119786982148858*q^26*v^117 - 55137322874842904280*q^27*v^117 - 
 49816899266505846*q^28*v^117 - 24205607358906*q^29*v^117 - 
 5073862536*q^30*v^117 - 292176*q^31*v^117 - q^32*v^117 - 
 204224175017148444967807288529982835803598927898746969916608632*v^118 - 
 148276059168035905366536399109255847768376711506032897578650424*q*v^118 - 
 48564675783315891672179587945724006933689686403087629140086632*q^2*v^118 - 
 9656087032980261627881252108871786473915574195133171273350456*q^3*v^118 - 
 1326886881144067798545442980704801269935228698032713939888045*q^4*v^118 - 
 136309405430996389528610938950880185585573529702864462018779*q^5*v^118 - 
 11065652626895871604852634313173434065946640706755689462218*q^6*v^118 - 
 739867475577380299498988249173781455547096519566869455916*q^7*v^118 - 
 41988923416461459199367715632373094398706637590503665553*q^8*v^118 - 
 2063769492207115803438136365914206420514918457555246129*q^9*v^118 - 
 88875007308438450944519813346691155295649822978200233*q^10*v^118 - 
 3370519494348328324528488362022604764699100148845416*q^11*v^118 - 
 112629242277898864322396185739059280130127900846266*q^12*v^118 - 
 3308255971046914480260943726383493537168226199630*q^13*v^118 - 
 85045769049846255057775766481271494445917353322*q^14*v^118 - 
 1902419917074739586405538270025236923824192608*q^15*v^118 - 
 36772233940401833505124995058125433755517986*q^16*v^118 - 
 609133166151008724142050544826662244717082*q^17*v^118 - 
 8564358666499292878667854396519168715850*q^18*v^118 - 
 101055535536182715537539403328167268080*q^19*v^118 - 
 987459349345727348158063135127458353*q^20*v^118 - 
 7864626608008123228361551917331659*q^21*v^118 - 
 50086922160038759786854380665952*q^22*v^118 - 
 249161173622471945880791882676*q^23*v^118 - 940254562681949202525426357*q^24*
  v^118 - 2592912377675397036147777*q^25*v^118 - 
 4974191380710591165387*q^26*v^118 - 6204799827877139496*q^27*v^118 - 
 4564007357656869*q^28*v^118 - 1698382450359*q^29*v^118 - 
 243456894*q^30*v^118 - 7236*q^31*v^118 - 
 167334214434522176742866063223880453917536141166305874294660600*v^119 - 
 113653907133983194903330024420575698277913882057042737643130928*q*v^119 - 
 34826782474837316338181952780890121339809542965491170848127176*q^2*v^119 - 
 6483517555152791737626105060285524167864024828411328239682904*q^3*v^119 - 
 835501651298327224895003082658789636452409443230363479022253*q^4*v^119 - 
 80682117191257572057756738907376394641079258553109368558056*q^5*v^119 - 
 6175126953602189548999220591206245674309568964477079374542*q^6*v^119 - 
 390447701802991607542288064724603752072567338325177524872*q^7*v^119 - 
 21009216960390838517196148697500926391958818754831104221*q^8*v^119 - 
 980733946267661623762566169249162544473909201577650932*q^9*v^119 - 
 40141472045163737290372406561653312063667321112495591*q^10*v^119 - 
 1446578213675819569102789429467817297764950091160680*q^11*v^119 - 
 45889788044666068628335336290958233826931623923138*q^12*v^119 - 
 1277694822888108077472020363934170725458451055184*q^13*v^119 - 
 31073399007839235868225179960310301256515397174*q^14*v^119 - 
 656017189452514947532457376472273627912497576*q^15*v^119 - 
 11933904591906749748774268106785829959104594*q^16*v^119 - 
 185440761872626838427323934127511432517648*q^17*v^119 - 
 2436441543848605004315450069330301931998*q^18*v^119 - 
 26744748646840296226385470753748830008*q^19*v^119 - 
 241827927515715392733670757780612913*q^20*v^119 - 
 1770976940618223101633775932460024*q^21*v^119 - 
 10291015893213281785391711796360*q^22*v^119 - 
 46268206761773883395975315904*q^23*v^119 - 155922897862946920399247745*q^24*
  v^119 - 378069124977021500988876*q^25*v^119 - 
 624562180598769478677*q^26*v^119 - 651500124356112696*q^27*v^119 - 
 383435663608917*q^28*v^119 - 106061933304*q^29*v^119 - 9759474*q^30*v^119 - 
 120*q^31*v^119 - 
 134242664038377655566669083415455976528901560447969483888869208*v^120 - 
 85276278336248622356314311641553176848936383941799303948644536*q*v^120 - 
 24443045779944865538415730583974908801439290382440232381743480*q^2*v^120 - 
 4260140876334924214452982936631889374078678163102872080354677*q^3*v^120 - 
 514841961269507861252511376484543562127356076059153052343619*q^4*v^120 - 
 46742743015826763290012280814349853605092234005666338577162*q^5*v^120 - 
 3373817973315743336312175286944684969417962273588084602692*q^6*v^120 - 
 201795851400922244683803595451070860602605719378403663766*q^7*v^120 - 
 10297305297603943029254931454925255487858129563244367593*q^8*v^120 - 
 456568240840203137481782768840137713250467571924834737*q^9*v^120 - 
 17758655511061943998008592228939392379368774071573000*q^10*v^120 - 
 607917688881971061640183047371074272115860290541870*q^11*v^120 - 
 18298671639124272371724570099934394030761238261286*q^12*v^120 - 
 482624738011987388880100813485609741650324312014*q^13*v^120 - 
 11095164927083204371832157361285290879865587456*q^14*v^120 - 
 220863930590269432032134864674221212603402922*q^15*v^120 - 
 3777188909480567839829109498722680864426986*q^16*v^120 - 
 54987646213241675518303272529786146916590*q^17*v^120 - 
 674113128661765447522284831492072147120*q^18*v^120 - 
 6871720970266707483631535163149981753*q^19*v^120 - 
 57376035398034499456482109321395963*q^20*v^120 - 
 385378701685926507749430819022056*q^21*v^120 - 
 2037005757112717017164521620868*q^22*v^120 - 8245488681753979723072239303*
  q^23*v^120 - 24693132173678856935363601*q^24*v^120 - 
 52305972261918755644155*q^25*v^120 - 73751722358474322768*q^26*v^120 - 
 63508921339476453*q^27*v^120 - 29300754709983*q^28*v^120 - 
 5804233218*q^29*v^120 - 313884*q^30*v^120 - q^31*v^120 - 
 105454359055273365155650135128661062127284544005991924491484056*v^121 - 
 62637436409772941230321283524831965966179966806304483716580928*q*v^121 - 
 16790803877750583074640942791862018228530377157540262429544056*q^2*v^121 - 
 2739448814494292925627246459952290155722288384560894486535164*q^3*v^121 - 
 310482113806620146848584828701445567049135576445359024719027*q^4*v^121 - 
 26507059301886249411244860231729110178475925273175172560540*q^5*v^121 - 
 1804799085317708443609430070616871560762396959896109340116*q^6*v^121 - 
 102145454585865369881396276980669234334023197784255372872*q^7*v^121 - 
 4943981295559422962885925648849050567649638161749072909*q^8*v^121 - 
 208210863295646216559932301463162765539553854192623574*q^9*v^121 - 
 7694573514010744233777238023620804977072937602622976*q^10*v^121 - 
 250113183095808304257325693800396103584760586249568*q^11*v^121 - 
 7139552216827950223532664418402459397022795545862*q^12*v^121 - 
 178252080204397027867520986606014832123106152452*q^13*v^121 - 
 3870386247525429070775887951840710444966471120*q^14*v^121 - 
 72573543855678562757853451153226745384976920*q^15*v^121 - 
 1165454018545359425949423597083685983902386*q^16*v^121 - 
 15873679629774867641052212007247927166436*q^17*v^121 - 
 181289775024738422688644136438401352960*q^18*v^121 - 
 1712943124575455163240876574926976428*q^19*v^121 - 
 13177557424958713527472856984968299*q^20*v^121 - 
 80959969837970709860879477903016*q^21*v^121 - 
 387965793907540433016416985372*q^22*v^121 - 1408023256270778847869224752*
  q^23*v^121 - 3727119752606461477244373*q^24*v^121 - 
 6847877922506899601418*q^25*v^121 - 8159300200945477584*q^26*v^121 - 
 5714314348483620*q^27*v^121 - 2016568250271*q^28*v^121 - 
 272735316*q^29*v^121 - 7596*q^30*v^121 - 
 81122495242014014633964737443156869282822198093966968075937768*v^122 - 
 45043063187219730516503789945919369492208243788315609608094792*q*v^122 - 
 11289699376207886045006035869749104295951090191994100069807543*q^2*v^122 - 
 1724036929024961100019337440422646816612627446280003591119390*q^3*v^122 - 
 183254464783888664060130230240430432384390122594970755216478*q^4*v^122 - 
 14714344622802566575139534446624301018826460034371734293610*q^5*v^122 - 
 945339801427992547241671614468542794720287135304823661162*q^6*v^122 - 
 50640123098084069552704201972006371501301116364606675704*q^7*v^122 - 
 2325216813199720754088129936716552208391691639182025775*q^8*v^122 - 
 93006904816145542855794173317963932788631758122880427*q^9*v^122 - 
 3264851077370367880049559341877931322155717584753666*q^10*v^122 - 
 100725837546812832287769052525963627354370917434768*q^11*v^122 - 
 2725035453606390324455888366010371428222223499426*q^12*v^122 - 
 64355087812537970931348297201022117644526750206*q^13*v^122 - 
 1318587651494108458248306847812636744399062574*q^14*v^122 - 
 23265379786972553560336870685108415084209928*q^15*v^122 - 
 350403409299344341810924847877737370995466*q^16*v^122 - 
 4458780270380295361258830515030093176050*q^17*v^122 - 
 47359910548969940499600952213311487611*q^18*v^122 - 
 413956032737918235654988706269441878*q^19*v^122 - 
 2927113045140535369586285751822384*q^20*v^122 - 
 16402033164405687700496865475308*q^21*v^122 - 
 71004672807020292087278189253*q^22*v^122 - 230002294383983077578436068*q^23*
  v^122 - 534987041762777767098453*q^24*v^122 - 
 845817347674192446981*q^25*v^122 - 842026888374542055*q^26*v^122 - 
 471337927738866*q^27*v^122 - 123474632958*q^28*v^122 - 10701126*q^29*v^122 - 
 123*q^30*v^122 - 
 61115367851277410645063885884006804094267231024116638170561896*v^123 - 
 31712584846207065679672858202715968048498592793054894537768416*q*v^123 - 
 7430262446223467208789680255326732776501402464973482249223873*q^2*v^123 - 
 1061911786181433924211219902823984846596163335943214260312836*q^3*v^123 - 
 105862904512580854903665221245582035794275933770976634380278*q^4*v^123 - 
 7995957794662158654168541167721917277708383801915495588216*q^5*v^123 - 
 484858513971317836089013330249076163428703622528536547966*q^6*v^123 - 
 24589234905245567243628443209113101516745103816953254352*q^7*v^123 - 
 1071199181971077511525474950604912623371884893186967107*q^8*v^123 - 
 40691549987155667907054071043603795582383559720949232*q^9*v^123 - 
 1356392680552277260071850344782261604722070755038446*q^10*v^123 - 
 39698466802310203726491397362158647216147102860576*q^11*v^123 - 
 1017226326196014006687060492988136823019971967618*q^12*v^123 - 
 22705312134336251603883999490101735814765864344*q^13*v^123 - 
 438579398152035202053941993876517322389086514*q^14*v^123 - 
 7273530951082356452902770437389775443162512*q^15*v^123 - 
 102608628226717789282732086750130532612754*q^16*v^123 - 
 1217982340320353296782636257149193852616*q^17*v^123 - 
 12010550194078808794983247814382769469*q^18*v^123 - 
 96908707551250157020160695070629692*q^19*v^123 - 
 628258611145429080931107683050296*q^20*v^123 - 
 3200903138823998127824787736216*q^21*v^123 - 12469558450565478940589176695*
  q^22*v^123 - 35874491431498228982921688*q^23*v^123 - 
 72849606029439454443081*q^24*v^123 - 98229622961310755520*q^25*v^123 - 
 80651864384927313*q^26*v^123 - 35350459460796*q^27*v^123 - 
 6622439166*q^28*v^123 - 336672*q^29*v^123 - q^30*v^123 - 
 45093784376541931896272242831294091080819101780725803852161696*v^124 - 
 21860604862784598868171780579384192946408845631215518560276193*q*v^124 - 
 4786839040981221083842483779646578444972608827884853473739662*q^2*v^124 - 
 640176207798317419447240604154614462453006926082070474977169*q^3*v^124 - 
 59857283282075607028130715269493222847362513452555924259546*q^4*v^124 - 
 4253682211187532630688788103098996392578074386757215208606*q^5*v^124 - 
 243512813281259585589697291957773389451959683737551113224*q^6*v^124 - 
 11694172413427882951203999216400358217663431212349643408*q^7*v^124 - 
 483366550703873244709282374639771673703703799958963583*q^8*v^124 - 
 17435155277379302200230495241408652373517572528022974*q^9*v^124 - 
 551673246069277652366056174750617156419550581740584*q^10*v^124 - 
 15308890235873407413103415612556268114441612461108*q^11*v^124 - 
 371273822860495244352512196597290222122028114982*q^12*v^124 - 
 7825888665372780747120219044832587248995737214*q^13*v^124 - 
 142368474530762199853890674343433290359785944*q^14*v^124 - 
 2216660028704164435808050489176788864916072*q^15*v^124 - 
 29250009776831790961135435000944384127530*q^16*v^124 - 
 323369488041742474764143832345250808757*q^17*v^124 - 
 2954811201654584616701486026531170726*q^18*v^124 - 
 21958896546073588516418221573941927*q^19*v^124 - 
 130166069326068056768201969122356*q^20*v^124 - 
 600979812327803619073305037827*q^21*v^124 - 2098030139422689086710006500*
  q^22*v^124 - 5332080877894794495948516*q^23*v^124 - 
 9385329965529476942361*q^24*v^124 - 10685380866069103749*q^25*v^124 - 
 7128328131700218*q^26*v^124 - 2386992149145*q^27*v^124 - 
 304838694*q^28*v^124 - 7965*q^29*v^124 - 
 32588188174497407814098943072378673695214052505481948722108384*v^125 - 
 14754760867997668893551580955741423418221873652323005543646770*q*v^125 - 
 3018730969849480914775986654339723179334314054003192548083258*q^2*v^125 - 
 377734841781433588957723693061846173276443421947594381292320*q^3*v^125 - 
 33127121580825705265618394899221470170220754048390395190954*q^4*v^125 - 
 2215317199964460301415897243374942466191229530820384697228*q^5*v^125 - 
 119761000626277805121563329896674268482391355907578141104*q^6*v^125 - 
 5447053200586092620477770089792852019637271105161917224*q^7*v^125 - 
 213626227067621569300612098883108230349270855368653619*q^8*v^125 - 
 7315221508691860442983794568732779109788782345488956*q^9*v^125 - 
 219622278701744160187164408981334715106689340847992*q^10*v^125 - 
 5774999788041855289175347675178724936453547300392*q^11*v^125 - 
 132459138722625138372198339613666959674305279518*q^12*v^125 - 
 2634260853902372301668546304327363873494680404*q^13*v^125 - 
 45085699354344028070902590801949015594938264*q^14*v^125 - 
 658228438193794272929217749346488306968704*q^15*v^125 - 
 8112725374389911934772979866305449106666*q^16*v^125 - 
 83391558213675573196428786014830590306*q^17*v^125 - 
 704682152572485513922329176274933666*q^18*v^125 - 
 4811888877002042801581334166409512*q^19*v^125 - 
 26004742580434095509785604934084*q^20*v^125 - 
 108413348158666523471903775306*q^21*v^125 - 337625768678476231238914332*q^22*
  v^125 - 753535859851096125933312*q^23*v^125 - 
 1140506216558124713541*q^24*v^125 - 1083982481529323994*q^25*v^125 - 
 577389306121254*q^26*v^125 - 143341950456*q^27*v^125 - 11711142*q^28*v^125 - 
 126*q^29*v^125 - 
 23067299805022535111993148443402301548392030753185950539843635*v^126 - 
 9751021401236737061093142138680445581360739454632305859815823*q*v^126 - 
 1863524479964814209358922145912304917292663497146047375065991*q^2*v^126 - 
 218149815276930624357454846289095810984675194019078545556200*q^3*v^126 - 
 17945285779697413044799149335253739267390078102155743484498*q^4*v^126 - 
 1129512346848501455092363038051940421352474992273039053342*q^5*v^126 - 
 57676393833938927874419194901397248064849159797328928560*q^6*v^126 - 
 2484896946545879647030521920015539496905402487231184180*q^7*v^126 - 
 92463151302142788613945729242405245714001177310437018*q^8*v^126 - 
 3005031292591917266827889793681515797966186671073794*q^9*v^126 - 
 85562772265194233053938757607050198460354446699356*q^10*v^126 - 
 2130552596717005084037550925475241722327175034636*q^11*v^126 - 
 46179829685140860725971609851885031488055823226*q^12*v^126 - 
 865669130225908171012574327119032279033314730*q^13*v^126 - 
 13923451399254608387991381919202927367012960*q^14*v^126 - 
 190358490561499316434740883584357977657064*q^15*v^126 - 
 2188090474566992398250491155381814259151*q^16*v^126 - 
 20874983364300862296894008759159228963*q^17*v^126 - 
 162785396834633016253469018390953665*q^18*v^126 - 
 1018756818962046592512981993225168*q^19*v^126 - 
 5003842575772253089718879603305*q^20*v^126 - 18763648868830754740392401931*
  q^21*v^126 - 51870734065182563118362700*q^22*v^126 - 
 101005595926027885228260*q^23*v^126 - 130285765559518066767*q^24*v^126 - 
 102036848780027967*q^25*v^126 - 42511435908231*q^26*v^126 - 
 7536955248*q^27*v^126 - 360567*q^28*v^126 - q^29*v^126 - 
 15993289604026393569624078790329648927504722254510977682642359*v^127 - 
 6309869729138013309143822461042457141514434229249402776424732*q*v^127 - 
 1126111514403550654566163344389500247506403313404653344733113*q^2*v^127 - 
 123311496042474062576130011652016548304802895914503482972624*q^3*v^127 - 
 9515256048389494310888434969019666564911239730600241427714*q^4*v^127 - 
 563812222450820382036387190182971060520812316035560996920*q^5*v^127 - 
 27199887027314167304039914582043837517631831765822355784*q^6*v^127 - 
 1110171647982323516037259543669649848046105976328680912*q^7*v^127 - 
 39190058013305476279717559860724240580362107592973450*q^8*v^127 - 
 1208432622869619410607273586316882536478620799005224*q^9*v^127 - 
 32614878627755949146403657805375047396987802825332*q^10*v^127 - 
 768512344575375833204188508422327353496018591992*q^11*v^127 - 
 15727862702536878205522167332324810840873358858*q^12*v^127 - 
 277621908469994361025537306240031410207802472*q^13*v^127 - 
 4191332793811485827923756224706297233010536*q^14*v^127 - 
 53588154597678785366049297429801442956456*q^15*v^127 - 
 573544108425151716891977709319937821083*q^16*v^127 - 
 5068857597865927893856694870038856772*q^17*v^127 - 
 36394563135067317833314785103991511*q^18*v^127 - 
 208180297051986499541709671207016*q^19*v^127 - 
 926219856801274385958174764025*q^20*v^127 - 3110907445457982863581847592*
  q^21*v^127 - 7592688457448081630401332*q^22*v^127 - 
 12806848615203851082840*q^23*v^127 - 13937328310657075731*q^24*v^127 - 
 8860496050063980*q^25*v^127 - 2817018000513*q^26*v^127 - 
 339972120*q^27*v^127 - 8343*q^28*v^127 - 
 10861522766954810975230825816913651570052632673833529577359591*v^128 - 
 3998006746631097754905380908413354576823744045432761852757803*q*v^128 - 
 666131899113496872487974059145214017194350974153530958349896*q^2*v^128 - 
 68222980273067531961298574556668084694922990004758708345998*q^3*v^128 - 
 4938492964153021840456189792405215306546597761722554417054*q^4*v^128 - 
 275528771568778968449550305200031380239744630628467486732*q^5*v^128 - 
 12560715156759040709979636543217414662962908899245767284*q^6*v^128 - 
 485713708311804272428741658997293145644829627552633051*q^7*v^128 - 
 16263931463824856924482772320482982119172225416458178*q^8*v^128 - 
 475633244906208165232212079578142205793541961774016*q^9*v^128 - 
 12161023744221028804751981099100164014956096955788*q^10*v^128 - 
 270960810054340791023124170842221581367176216706*q^11*v^128 - 
 5231067081286041988681471793500625994168033354*q^12*v^128 - 
 86855226679234193731227990533486758598537508*q^13*v^128 - 
 1229301366035431545717310932518329604377344*q^14*v^128 - 
 14676991169340144999987784845220565684988*q^15*v^128 - 
 146016499791730784950880213491099935411*q^16*v^128 - 
 1193038334834235740101017585331551009*q^17*v^128 - 
 7868159329225174102759156934275368*q^18*v^128 - 
 41016270306399218085933246401319*q^19*v^128 - 
 164704294764995228704333547379*q^20*v^128 - 493237970874018370559512080*q^21*
  v^128 - 1056552647629179758766948*q^22*v^128 - 
 1531363513236678913842*q^23*v^128 - 1390093027869407895*q^24*v^128 - 
 704923613845947*q^25*v^128 - 165952816200*q^26*v^128 - 12792843*q^27*v^128 - 
 129*q^28*v^128 - 
 7225350292855781006077187421651054048396978582585226978993419*v^129 - 
 2480368408217821529858142031628645204923407712313634715570314*q*v^129 - 
 385713702839386227388394120650428217119634563611287450970568*q^2*v^129 - 
 36942871655361740095645918993007033964339766776269899174128*q^3*v^129 - 
 2508821013663913906332442327683334753534110476169082560646*q^4*v^129 - 
 131821128130660473453069883585278957404102586179668542216*q^5*v^129 - 
 5679711872691557497958612678357950866109669656508500828*q^6*v^129 - 
 208087280084001216548012529975482535530220561697798560*q^7*v^129 - 
 6607835541104820278181440188295864931504922642648890*q^8*v^129 - 
 183195599126530165209687467737507178327928164244360*q^9*v^129 - 
 4434467135370729447864987231016782800183111812708*q^10*v^129 - 
 93353427059870431490436014966668993348877214096*q^11*v^129 - 
 1698486395715984685629041007048309683406420618*q^12*v^129 - 
 26497269600090045831652878510683052577683744*q^13*v^129 - 
 351122458165367133533265406622812500058248*q^14*v^129 - 
 3908721830230844547660120947297468342184*q^15*v^129 - 
 36081554885337973102500130376727928703*q^16*v^129 - 
 271969085196433944274327492395975486*q^17*v^129 - 
 1643297709634720442599114776254064*q^18*v^129 - 
 7782502146067164486490863126196*q^19*v^129 - 28096371205195298645191206555*
  q^20*v^129 - 74648799437526619193191032*q^21*v^129 - 
 139426141771639438206924*q^22*v^129 - 172097750491489293960*q^23*v^129 - 
 128618336930219907*q^24*v^129 - 50962489909770*q^25*v^129 - 
 8556871608*q^26*v^129 - 385596*q^27*v^129 - q^28*v^129 - 
 4708059119233293923339104083333031082141089362724913210372349*v^130 - 
 1506715955254319726441399656067779848659703831790243120100661*q*v^130 - 
 218618047677115810508333975339770706940934959716171321789178*q^2*v^130 - 
 19579198690592476315379882312242597458286828644014530365828*q^3*v^130 - 
 1247500031389813847669370567097834740730088516791106884788*q^4*v^130 - 
 61742077835429982344589556393415134518082647400050629928*q^5*v^130 - 
 2514684581147232404875251215244930566782553118859535697*q^6*v^130 - 
 87286065846938240731040094457011907300470274544821980*q^7*v^130 - 
 2627912653251848058622159963894478221139647133453472*q^8*v^130 - 
 69033529164880295634553037087395653265431885904476*q^9*v^130 - 
 1580940864505153225172565867578513302735995050118*q^10*v^130 - 
 31418504416050385725889628430234037926277955916*q^11*v^130 - 
 538176293324510621457405955192055519449664412*q^12*v^130 - 
 7879199013877868179758410415058677014378892*q^13*v^130 - 
 97619035082833502577139107029396323311756*q^14*v^130 - 
 1011593448040478955518602856321807160276*q^15*v^130 - 
 8647972421625398293537067643456900423*q^16*v^130 - 
 59999040998326963467947003175617859*q^17*v^130 - 
 331229107924618374182860450126245*q^18*v^130 - 
 1420332741088270614753555242682*q^19*v^130 - 4590621358079563948851550368*
  q^20*v^130 - 10762346400335615810207376*q^21*v^130 - 
 17400939154913887822854*q^22*v^130 - 18107607394265299416*q^23*v^130 - 
 10975266891601821*q^24*v^130 - 3314876449113*q^25*v^130 - 
 378350649*q^26*v^130 - 8730*q^27*v^130 - 
 3004937799574723009263996607499625549217955678007230932665609*v^131 - 
 896145401804933472554672510081589701061973084463210140814568*q*v^131 - 
 121285778350539237588859481482644795128149638217214402352246*q^2*v^131 - 
 10155749843173905075439936530585387862525111371353194089408*q^3*v^131 - 
 607153291456717624954745984358971092109217330758791441140*q^4*v^131 - 
 28310260039971917819480498285605412445103620243475724928*q^5*v^131 - 
 1090085477722927725685663953251321819973668739905310891*q^6*v^131 - 
 35845153536970231251712930555700625862689864358325160*q^7*v^131 - 
 1022838040205076510760885530761417367080916653152824*q^8*v^131 - 
 25445374128111537717900462304056781926093821774112*q^9*v^131 - 
 550897787392203387366512686931376584584178274042*q^10*v^131 - 
 10325890739730726105136215086275376651101624320*q^11*v^131 - 
 166344490082530415016581725602759314839645260*q^12*v^131 - 
 2282661065914175958503262652166309592417360*q^13*v^131 - 
 26403139919473702114449477811074028927956*q^14*v^131 - 
 254261139311699199903918980065049325264*q^15*v^131 - 
 2008945566082829134337561383453478595*q^16*v^131 - 
 12798052444201328146903137577234416*q^17*v^131 - 
 64363776740450690803975207989267*q^18*v^131 - 
 248993408380052211085012248612*q^19*v^131 - 717184369186577657154688608*q^20*
  v^131 - 1474831072944097971152832*q^21*v^131 - 
 2047656764711146795722*q^22*v^131 - 1775948038660067616*q^23*v^131 - 
 857811083575257*q^24*v^131 - 191623431024*q^25*v^131 - 13949631*q^26*v^131 - 
 132*q^27*v^131 - 
 1878588794954706221695911875197808416022004403426219250897097*v^132 - 
 521847126856211860770574667668265861996180532866834284879554*q*v^132 - 
 65859779448715502079630000729888409322238800211980174646780*q^2*v^132 - 
 5155461043946342222822433729538498749621031145919948119890*q^3*v^132 - 
 289221847130239478733516452077629324992314471432875198408*q^4*v^132 - 
 12707396810582920053090573592667212760783542828827112695*q^5*v^132 - 
 462621312688728492040358003790611310236914657190220204*q^6*v^132 - 
 14409422177053954231671563228340823567947341815597968*q^7*v^132 - 
 389552115421772935153767630484807864997065934908860*q^8*v^132 - 
 9171813611566359317176670669657740347495302263366*q^9*v^132 - 
 187576431549590431127742139485035504919505708020*q^10*v^132 - 
 3312862429950976130787926709810986868387250980*q^11*v^132 - 
 50134312501557359009037266595056154192618804*q^12*v^132 - 
 643978066272435341611203834833126971470588*q^13*v^132 - 
 6943499286364614235312948040974096257108*q^14*v^132 - 
 62025468380614358041704848962847557538*q^15*v^132 - 
 451966205091189695742341947447823247*q^16*v^132 - 
 2636985031950136322523868006227975*q^17*v^132 - 
 12043500368991879348810704152498*q^18*v^132 - 
 41868235279402724494635570675*q^19*v^132 - 106935838638532715941023384*q^20*
  v^132 - 191628959236381100322102*q^21*v^132 - 
 226420572674285192208*q^22*v^132 - 161544137605025370*q^23*v^132 - 
 60907119257109*q^24*v^132 - 9691923555*q^25*v^132 - 411786*q^26*v^132 - 
 q^27*v^132 - 1150321132671044579301816455533787616919705512179657969160501*
  v^133 - 297514527046643473266284813858196419783960785873965827487972*q*
  v^133 - 35002384250427414286189417282853765629935722266753411907172*q^2*
  v^133 - 2561204053605718691193910996309320147682382403383257518360*q^3*
  v^133 - 134841483131541716448084070390009277778944338988032169592*q^4*
  v^133 - 5583395078211176738581368366745426653515938461899920842*q^5*v^133 - 
 192194265382393263781048624441054140021203488446495348*q^6*v^133 - 
 5669309354090284287726243542733668382941505013841328*q^7*v^133 - 
 145143560901071136882282050641841625492028624129596*q^8*v^133 - 
 3232104811441381806581020714065378304466388631596*q^9*v^133 - 
 62387862411053798643257002468391135619956588820*q^10*v^133 - 
 1037174181995562942744150448230913963310730576*q^11*v^133 - 
 14727065769759298893227568579198909727487196*q^12*v^133 - 
 176828173963394579662486189679701186025808*q^13*v^133 - 
 1774376389080067189105869307656575959908*q^14*v^133 - 
 14674808582102068041875046611474029752*q^15*v^133 - 
 98393197958520078500295709276193067*q^16*v^133 - 
 524320438003717958444608665149934*q^17*v^133 - 
 2167312966202974211189562837222*q^18*v^133 - 6742174465637668026524504592*
  q^19*v^133 - 15186839619167887420774872*q^20*v^133 - 
 23543909449047328201164*q^21*v^133 - 23435451510245502264*q^22*v^133 - 
 13548700142327592*q^23*v^133 - 3889746742185*q^24*v^133 - 
 420199542*q^25*v^133 - 9126*q^26*v^133 - 
 689894225400870910174364470941329569468670986039999920284238*v^134 - 
 166055026779315800872185864764039203250131647947662882576494*q*v^134 - 
 18206198392008997457570821286429016294667547940710187493782*q^2*v^134 - 
 1245150453002040368192976398667891056436780859326608947092*q^3*v^134 - 
 61525746751585820465607288073807418310580679332882462941*q^4*v^134 - 
 2401281136013951785545857529589712684762145625763443011*q^5*v^134 - 
 78155540406396190855803537306591875930460064567588776*q^6*v^134 - 
 2182782229710583723019925370106669090616170677475088*q^7*v^134 - 
 52894009023533041350442218958141999339757272023834*q^8*v^134 - 
 1113212224476753826967857809478279997056379280690*q^9*v^134 - 
 20262416434422538515157278595170896451292223100*q^10*v^134 - 
 316739415626345175928730534619987544885172580*q^11*v^134 - 
 4214571669794548182340996229003424998602860*q^12*v^134 - 
 47233587161876813616052795878783429845580*q^13*v^134 - 
 440337469195081424149241630023916070966*q^14*v^134 - 
 3364844108535418986369583691428199628*q^15*v^134 - 
 20709007497992698388089096793833917*q^16*v^134 - 
 100494277834563561275719151235057*q^17*v^134 - 
 374598114216534850830228153477*q^18*v^134 - 1037991885102102244074560928*
  q^19*v^134 - 2049717950653240757396754*q^20*v^134 - 
 2726918482734002372346*q^21*v^134 - 2260580451475143726*q^22*v^134 - 
 1040532441346584*q^23*v^134 - 220699201689*q^24*v^134 - 
 15184989*q^25*v^134 - 135*q^26*v^134 - 
 405231653296113270020732712892925305344101975983454961644166*v^135 - 
 90729885259331780871464344966271709330409386196477122019464*q*v^135 - 
 9267432672303986268592340924862003541637220612603948339010*q^2*v^135 - 
 592348589256493967337273124241499880201103548843329308928*q^3*v^135 - 
 27473174109368679781073567856841380121882191799140301941*q^4*v^135 - 
 1010785560676563596403373977918919186937959915309271016*q^5*v^135 - 
 31105091847281735055799098296832260475654642131491200*q^6*v^135 - 
 822259235647424566040184015255259175977308689276400*q^7*v^135 - 
 18848938288045625240848975084933372250030371765730*q^8*v^135 - 
 374630773814630585107287288405826777814012004360*q^9*v^135 - 
 6423889652055232597837206122573306763466169532*q^10*v^135 - 
 94313766164339774879322924325542365808530448*q^11*v^135 - 
 1174457982285976958717037588895773759303564*q^12*v^135 - 
 12266619703325416663957757601137231036040*q^13*v^135 - 
 106049882796895980892527631556444348138*q^14*v^135 - 
 747145789629361522455853558114039680*q^15*v^135 - 
 4209946341511124673175500308522745*q^16*v^135 - 
 18545439266528465281233198855148*q^17*v^135 - 
 62094758676210799042318168059*q^18*v^135 - 152496357496033560262467480*q^19*
  v^135 - 262260687583523076357738*q^20*v^135 - 
 296726927205021699000*q^21*v^135 - 202190238032008146*q^22*v^135 - 
 72576359483664*q^23*v^135 - 10952522181*q^24*v^135 - 439164*q^25*v^135 - 
 q^26*v^135 - 233109287183767653427988181675077869880813334958198721279862*
  v^136 - 48526093173537777367546833962430478938920157880351028266806*q*
  v^136 - 4616249888477062078721578979766343413355721522244068629980*q^2*
  v^136 - 275730423789205376953287437585930502034012974984963613521*q^3*
  v^136 - 12004750566344436255922994901307254094300043465638789755*q^4*
  v^136 - 416398591460927522902280079783641286285577079928606708*q^5*v^136 - 
 12114239292854678180892248959651545865190453645040792*q^6*v^136 - 
 302997329555970588837735885222181732966217405034144*q^7*v^136 - 
 6566384855906381244440792166074362406170829345130*q^8*v^136 - 
 123147197539224169622373468094640455831659919884*q^9*v^136 - 
 1987277188873160928508080736458311918048088756*q^10*v^136 - 
 27370414322479997864827200978262923440820402*q^11*v^136 - 
 318528070243426880418693827357810001480636*q^12*v^136 - 
 3095387347608930529000937310833413564218*q^13*v^136 - 
 24769339283586654001199429995005311724*q^14*v^136 - 
 160520219321795517695278241743680816*q^15*v^136 - 
 825803271068022871907022408080097*q^16*v^136 - 
 3291107308770678923876864669001*q^17*v^136 - 9856150120938319593176458368*
  q^18*v^136 - 21335993471127520784164086*q^19*v^136 - 
 31724664897249335228274*q^20*v^136 - 30217192864670933442*q^21*v^136 - 
 16670297466367344*q^22*v^136 - 4551844347252*q^23*v^136 - 
 465754509*q^24*v^136 - 9531*q^25*v^136 - 
 131318413063561065351076656104509372088249719803698350047438*v^137 - 
 25403626943428403007436718136483120695023290151731965722428*q*v^137 - 
 2249971434362731501135930873960346983421021475575418890676*q^2*v^137 - 
 125578330416978229759625720333779441756378871251673231652*q^3*v^137 - 
 5132861198368869840082951629986347528670534615605043475*q^4*v^137 - 
 167861287648819785595977922060069668743768759053737144*q^5*v^137 - 
 4616224026613686945049393492697115896091329589506640*q^6*v^137 - 
 109195869746510377653342294317857250577050909293056*q^7*v^137 - 
 2235652052239232247243056080101739904317341739554*q^8*v^137 - 
 39527167967749527299450124967978570615434554808*q^9*v^137 - 
 599654769468203163467383293572703025298201484*q^10*v^137 - 
 7737871307500837387152448899717022005714480*q^11*v^137 - 
 84033290053307273710762594868903366904900*q^12*v^137 - 
 758486888068832237522929207438997021148*q^13*v^137 - 
 5606281256212222754601382996473879804*q^14*v^137 - 
 33338846393600184607214952839999376*q^15*v^137 - 
 156130595593849196329885798355733*q^16*v^137 - 
 560882390239479552475516947342*q^17*v^137 - 1495480957589936836156608720*
  q^18*v^137 - 2836500013403807772238200*q^19*v^137 - 
 3617099264349067468914*q^20*v^137 - 2867151165571168164*q^21*v^137 - 
 1258261519797576*q^22*v^137 - 253556768232*q^23*v^137 - 
 16502481*q^24*v^137 - 138*q^25*v^137 - 
 72439016245356686581542042743292107411694178415706162807546*v^138 - 
 13015984474632798034626375602138684597115219543111776131378*q*v^138 - 
 1072970015910202989557879982031459245733143814041214830219*q^2*v^138 - 
 55954518198662280349860299148968901160266230433528709122*q^3*v^138 - 
 2147303249132165600026124912575446977121906768427381620*q^4*v^138 - 
 66211516764883682344148079255450313470122793453925416*q^5*v^138 - 
 1720795166352858186946127862068618301320642881971624*q^6*v^138 - 
 38477662799145749877373256018919107866228280922788*q^7*v^138 - 
 743689932134013972985922240797087031636341197780*q^8*v^138 - 
 12384059653922141077492639481561071627215190872*q^9*v^138 - 
 176419361028610607388891118807757781334722558*q^10*v^138 - 
 2130027668604833841420939236653232525943012*q^11*v^138 - 
 21552754668925549794703093692265354096854*q^12*v^138 - 
 180357865935411984653822818960580336198*q^13*v^138 - 
 1228706419032364389897005798530119528*q^14*v^138 - 
 6687356140918842355036223808203988*q^15*v^138 - 
 28418761189424745164316732572383*q^16*v^138 - 
 91663209038669788906918194951*q^17*v^138 - 216504337909405402249490682*q^18*
  v^138 - 357434682275271041326416*q^19*v^138 - 
 387378505799034499326*q^20*v^138 - 252201130431110178*q^21*v^138 - 
 86231892525420*q^22*v^138 - 12349785708*q^23*v^138 - 467757*q^24*v^138 - 
 q^25*v^138 - 39126223545176639377043044913016900232760092488358324973778*
  v^139 - 6526515017227785511322788950731423208941212441354232528904*q*
  v^139 - 500591007787626490827875294665342906417929599284296661533*q^2*
  v^139 - 24389930526778027604672427771111622728356904722015198412*q^3*
  v^139 - 878851580342726946989194610326388920961067912278607540*q^4*v^139 - 
 25550668121547304580346590190300563937886096783354440*q^5*v^139 - 
 627394574297482059368520478907748121424857212640896*q^6*v^139 - 
 13253660377759701818120328257118238650103574475432*q^7*v^139 - 
 241630972342281433712752177796122270142194329348*q^8*v^139 - 
 3785854879625885372650239131593176319919960880*q^9*v^139 - 
 50582840227911426146554275187798252223346546*q^10*v^139 - 
 570625206771978894370193179906099955277744*q^11*v^139 - 
 5370843512553064309616973085547113984110*q^12*v^139 - 
 41588178048471068015797006674209412912*q^13*v^139 - 
 260536755015431139655782046384580016*q^14*v^139 - 
 1294195056469167157741289734260624*q^15*v^139 - 
 4973754479223180545456272779411*q^16*v^139 - 14342592993688268718622874424*
  q^17*v^139 - 29845493511338583750825918*q^18*v^139 - 
 42575962690296537145128*q^19*v^139 - 38818646361384437934*q^20*v^139 - 
 20445082025760072*q^21*v^139 - 5312514651948*q^22*v^139 - 
 515261952*q^23*v^139 - 9945*q^24*v^139 - 
 20690736739045337302264223666158667572242061103112852672618*v^140 - 
 3202340198429598679858522396953455248119852813407408562201*q*v^140 - 
 228466361275345287824443822206107958612308685331361796594*q^2*v^140 - 
 10399250438124673079769606682999499662909076353436388837*q^3*v^140 - 
 351869740755216103630670433033935827433492101649740392*q^4*v^140 - 
 9644815273750942105067355054852486720757094654772048*q^5*v^140 - 
 223682176406397708593096142908503326800214580638396*q^6*v^140 - 
 4461379032565690610039861325570018681436633273740*q^7*v^140 - 
 76655119672138485154542389246982124254807944496*q^8*v^140 - 
 1128825765211506357480181597347893402079035178*q^9*v^140 - 
 14127713080333494901451604622777739329289052*q^10*v^140 - 
 148691059203053067465075204867918984855612*q^11*v^140 - 
 1299559770223682675197044187407940168062*q^12*v^140 - 
 9292399827210872259213962025684254736*q^13*v^140 - 
 53400914414924717070808315218583020*q^14*v^140 - 
 241386879033524368583269515732300*q^15*v^140 - 
 835872017336604586128229388235*q^16*v^140 - 2144993971317178238929174014*
  q^17*v^140 - 3908804060229611151590136*q^18*v^140 - 
 4779234781746170964012*q^19*v^140 - 3623754556864498698*q^20*v^140 - 
 1516957197373836*q^21*v^140 - 290606125356*q^22*v^140 - 
 17905752*q^23*v^140 - 141*q^24*v^140 - 
 10711673508835773859802528492790633674651266279769316940930*v^141 - 
 1537413940702140058113412231844376563823358790275486324938*q*v^141 - 
 101990797359154631776024955592432488730958095366005986686*q^2*v^141 - 
 4336777696045983600466606421310249064368881381150662440*q^3*v^141 - 
 137798110798877171125012032263526916862152125513366504*q^4*v^141 - 
 3560725879173878362144342421133428895182893738739160*q^5*v^141 - 
 77965541555908814669990094011849027846834418157532*q^6*v^141 - 
 1467174269295709959209981697156904014946335919176*q^7*v^141 - 
 23735800984989482746856973643997543073792848712*q^8*v^141 - 
 328148904481798565885228187628711793374865292*q^9*v^141 - 
 3841856045123201195863639533204309338230164*q^10*v^141 - 
 37665199148360209327247886078212140303896*q^11*v^141 - 
 305122291291354493775138727928901101054*q^12*v^141 - 
 2010316594788733180090798403736395376*q^13*v^141 - 
 10569941266891208330880184689746964*q^14*v^141 - 
 43340024615992952515887576894568*q^15*v^141 - 
 134690988018521782647549049671*q^16*v^141 - 306040818443379775267505724*q^17*
  v^141 - 485162570346160452024936*q^18*v^141 - 
 503834444883187813128*q^19*v^141 - 313536376508390394*q^20*v^141 - 
 102169436481264*q^21*v^141 - 13895571564*q^22*v^141 - 497592*q^23*v^141 - 
 q^24*v^141 - 5428368084787997860299946537152609681494866342030623284787*
  v^142 - 722110082932829658371207804895293331267298074422064218847*q*v^142 - 
 44529902532290749867726967378458173449016581379997506339*q^2*v^142 - 
 1768722816927965720177897033729810509208281158135739116*q^3*v^142 - 
 52777008766439683490508301903107011038459466885693424*q^4*v^142 - 
 1285460574746049062282677157012174727289659658882308*q^5*v^142 - 
 26561226855045301272076144706272256849753129038260*q^6*v^142 - 
 471235844202098133643261956702437882905345521816*q^7*v^142 - 
 7170975818236207771981030836240092856017438454*q^8*v^142 - 
 92961981983027883007069027674066380189072790*q^9*v^142 - 
 1016689469484525304142813160264408435882996*q^10*v^142 - 
 9269508464705120255751542338666855682856*q^11*v^142 - 
 69465361752634906734959509544744494632*q^12*v^142 - 
 420739487257614164820558418713924168*q^13*v^142 - 
 2018355689168040109041430804130364*q^14*v^142 - 
 7481370530349874538526823247880*q^15*v^142 - 20777574907570072821877556226*
  q^16*v^142 - 41571905692025931455991654*q^17*v^142 - 
 56913667035535047159612*q^18*v^142 - 49689910031977934028*q^19*v^142 - 
 24995953617881580*q^20*v^142 - 6184333028016*q^21*v^142 - 
 568979208*q^22*v^142 - 10368*q^23*v^142 - 
 2692561147660651257420325531192783767634770505964418753543*v^143 - 
 331782782076071736775759940345926276543257835559857401252*q*v^143 - 
 19012699863045891394619255958097814560383702578055354117*q^2*v^143 - 
 705390792270374826940592246139378461111357792162625408*q^3*v^143 - 
 19766318336091742496063262323311034078087043146157408*q^4*v^143 - 
 453700753122033554697163521600119280743566750694712*q^5*v^143 - 
 8842044365557221488949807386502477558078537590988*q^6*v^143 - 
 147773007193704194879161977492723684547640605464*q^7*v^143 - 
 2112966528181527615134354605174726635885094950*q^8*v^143 - 
 25652467891233331686525999786559159020971328*q^9*v^143 - 
 261685037498794677440966557994227838906580*q^10*v^143 - 
 2214924348920971046686223545666327379112*q^11*v^143 - 
 15323347432749601904412257517756206736*q^12*v^143 - 
 85110736935322549058581659920763960*q^13*v^143 - 
 371406952465391261718393296691564*q^14*v^143 - 
 1239944981327844437367177409728*q^15*v^143 - 3063116426643773353592804970*
  q^16*v^143 - 5364291771268048723344696*q^17*v^143 - 
 6290738116395734379348*q^18*v^143 - 4564363686389669880*q^19*v^143 - 
 1823465506817628*q^20*v^143 - 332292840048*q^21*v^143 - 
 19398528*q^22*v^143 - 144*q^23*v^143 - 
 1307062561592835917992256984742192375568706396021109682791*v^144 - 
 149103294022697076294953663527543752827964768913430481651*q*v^144 - 
 7937486821270970296702807602911028968342413918672593948*q^2*v^144 - 
 275057120733589147698550098038667782465940388195833900*q^3*v^144 - 
 7238014030586354720707076886015862956931541055147324*q^4*v^144 - 
 156522843534475532829945149113919800778218900676660*q^5*v^144 - 
 2875364061751355197516599604451228763471662064888*q^6*v^144 - 
 45227171195951019390269209815835034652936463008*q^7*v^144 - 
 606968060027378542442861668360928554245988918*q^8*v^144 - 
 6891764761765125829125773457067106945559288*q^9*v^144 - 
 65473441823101926119650197853143200511240*q^10*v^144 - 
 513518025600255954184057606362432394610*q^11*v^144 - 
 3272534770648595796393360660640851816*q^12*v^144 - 
 16625008194133966504528975073777376*q^13*v^144 - 
 65784136170514238531225458907752*q^14*v^144 - 
 197023712736974185702622788029*q^15*v^144 - 430756535519300838876317190*q^16*
  v^144 - 655903571452764579679332*q^17*v^144 - 
 652904174979121615140*q^18*v^144 - 388524237362035134*q^19*v^144 - 
 120722435565312*q^20*v^144 - 15602509188*q^21*v^144 - 528696*q^22*v^144 - 
 q^23*v^144 - 620880875656962295589773130095254281729551344855003842427*
  v^145 - 65530755235307414948353854084996943434812380187072911170*q*v^145 - 
 3239752464662581054622085884225062082096052613050844812*q^2*v^145 - 
 104852876578315368564991711516260342187067162397448488*q^3*v^145 - 
 2590909328690315474264179246129950752467195598968764*q^4*v^145 - 
 52769407128405103499609669374028343506580914393448*q^5*v^145 - 
 913137812258357642648401303819604933582881811664*q^6*v^145 - 
 13504843334227110972287146554360993306137534808*q^7*v^145 - 
 169905284552888157133507228334885434705861662*q^8*v^145 - 
 1801714352347065373216809193718604563085360*q^9*v^145 - 
 15914234111178481123905154762715499651936*q^10*v^145 - 
 115435352804077479584183659860307088376*q^11*v^145 - 
 676071662494705085138926260834684792*q^12*v^145 - 
 3132576532144502859757122953507304*q^13*v^145 - 
 11201205471371271088727859297792*q^14*v^145 - 
 29966924187247576110070873824*q^15*v^145 - 57664781005824171934613118*q^16*
  v^145 - 75785881384722233072520*q^17*v^145 - 
 63383001091146943668*q^18*v^145 - 30466350138334464*q^19*v^145 - 
 7181211548160*q^20*v^145 - 627174792*q^21*v^145 - 10800*q^22*v^145 - 
 288565386408803978306237525569049999179210184536649952789*v^146 - 
 28162138590859991178931518562964832004740878688411318477*q*v^146 - 
 1292614532295013198047302623179731717549735776908912252*q^2*v^146 - 
 39069572795024400715762583435472456896259212305535112*q^3*v^146 - 
 906449803856531866775695804589378792152167117579204*q^4*v^146 - 
 17380940572872289340996455083699081932090236908588*q^5*v^146 - 
 283101378473972499170340746891556355400868042720*q^6*v^146 - 
 3932732790770515646478790440398563012966924008*q^7*v^146 - 
 46324885214999654680158421860751770898387584*q^8*v^146 - 
 458099851440673740158602485707693874782268*q^9*v^146 - 
 3755470805327452724821807509309754819470*q^10*v^146 - 
 25140944611367357320731292443242792496*q^11*v^146 - 
 134985757333383616396805132080518936*q^12*v^146 - 
 568759359591016176013039649627004*q^13*v^146 - 
 1831016119318221882275813831391*q^14*v^146 - 4355386033188197334767853708*
  q^15*v^146 - 7332002485626158165944476*q^16*v^146 - 
 8249450641333099034976*q^17*v^146 - 5729936398475775282*q^18*v^146 - 
 2185632813513564*q^19*v^146 - 379100367612*q^20*v^146 - 
 20984616*q^21*v^146 - 147*q^22*v^146 - 
 131202904435496808491015894709091090817386250218439716737*v^147 - 
 11832674404290444733406275010777043137647890671776120536*q*v^147 - 
 504068652011686049288486092491778982646950514604655628*q^2*v^147 - 
 14227522142432379440678850625178467733814128497705104*q^3*v^147 - 
 309889123901271314178807500062225241556473518160876*q^4*v^147 - 
 5591554136816499997028958424693958800917611528304*q^5*v^147 - 
 85656341859704720306172396783016615707238205424*q^6*v^147 - 
 1116434787449895404537308803490390549105467712*q^7*v^147 - 
 12296341062696124899126977247420310985270232*q^8*v^147 - 
 113215177388406159969574544528480586697968*q^9*v^147 - 
 859822910980315831594627583461732945514*q^10*v^147 - 
 5300748813520774463833115976204289848*q^11*v^147 - 
 26022737326395393426047733920831688*q^12*v^147 - 
 99387752460621487365881151281944*q^13*v^147 - 
 286924485283747306063254836829*q^14*v^147 - 603750878536144297880708928*q^15*
  v^147 - 883261215606926707724460*q^16*v^147 - 
 843053178252562445136*q^17*v^147 - 479923287777038526*q^18*v^147 - 
 142266070209792*q^19*v^147 - 17484033564*q^20*v^147 - 561096*q^21*v^147 - 
 q^22*v^147 - 58350063820065419406705055001028654686492933637352080081*
  v^148 - 4859902469554499292017919425677436129163115048642797360*q*v^148 - 
 192090077965612276431865725293761953815871537934036440*q^2*v^148 - 
 5062653481359264914865633689639693170081820201403708*q^3*v^148 - 
 103500998435295939653778833356735561977861274084212*q^4*v^148 - 
 1756437428609407339880293301163680514274221950244*q^5*v^148 - 
 25283039655130422021096787315583682376756412016*q^6*v^148 - 
 308827170418131349441997821736599539123945984*q^7*v^148 - 
 3175906198113824744091136143251472364304532*q^8*v^148 - 
 27180483571917784791625982571717793899534*q^9*v^148 - 
 190858014019194294016821081240765014184*q^10*v^148 - 
 1081028815754296839555702779271085950*q^11*v^148 - 
 4838854562516014697512763224571988*q^12*v^148 - 
 16694253819046180113795191890737*q^13*v^148 - 
 43033082285893709801519353476*q^14*v^148 - 79660788462677281926748842*q^15*
  v^148 - 100534233308721445724400*q^16*v^148 - 
 80572810286574269514*q^17*v^148 - 37023248578875156*q^18*v^148 - 
 8318512650996*q^19*v^148 - 690128640*q^20*v^148 - 11241*q^21*v^148 - 
 25378702711923930174832104662209907892408618522647530941*v^149 - 
 1950860472919204126408503090011173646073927155469605184*q*v^149 - 
 71522352667382724431433080614914863681292913960793424*q^2*v^149 - 
 1759971819599255991645543129712373237052780344401680*q^3*v^149 - 
 33764080552512213435944353036226809699476590679276*q^4*v^149 - 
 538563884127269704146869077448301488160660384168*q^5*v^149 - 
 7277495767217976231534127862561103426002160480*q^6*v^149 - 
 83203101574411778424829833555496048705824480*q^7*v^149 - 
 797725655950619637143956026907374149397828*q^8*v^149 - 
 6334913177856552749289405633497570424276*q^9*v^149 - 
 41043166810291729801498587643202008536*q^10*v^149 - 
 213053955178057076919109068998202168*q^11*v^149 - 
 866922612245354981021687599024716*q^12*v^149 - 
 2691789574384337695633122485382*q^13*v^149 - 6166638668746212067691926524*
  q^14*v^149 - 9981786132446074269939360*q^15*v^149 - 
 10778610176090785337760*q^16*v^149 - 7169706261806890860*q^17*v^149 - 
 2612431024142940*q^18*v^149 - 431552468304*q^19*v^149 - 
 22667904*q^20*v^149 - 150*q^21*v^149 - 
 10793324491685153175057547983229723731998291306945963352*v^150 - 
 765246856310981696732904025304178264358179849133370304*q*v^150 - 
 26014948361132586019447672254732228150811110897047436*q^2*v^150 - 
 597621059314152870038397645728784375325399707831632*q^3*v^150 - 
 10755377025427326424338213460166052421925879969100*q^4*v^150 - 
 161138835546158045203362531291645456545887498536*q^5*v^150 - 
 2041917810066645341826720428698412068335909184*q^6*v^150 - 
 21821921576795157866190012968299630518361716*q^7*v^150 - 
 194753149400032752969016650444325345352634*q^8*v^150 - 
 1432392866363968348763030872960839697706*q^9*v^150 - 
 8543832018064066390038194837833039290*q^10*v^150 - 
 40539299424889649370884488385331120*q^11*v^150 - 
 149470513486964564874312624841459*q^12*v^150 - 
 416023732086536560227077738925*q^13*v^150 - 842733243921731075224219494*q^14*
  v^150 - 1184863915533066928454964*q^15*v^150 - 
 1084771609112285247414*q^16*v^150 - 590993033513663994*q^17*v^150 - 
 167221608162780*q^18*v^150 - 19554419484*q^19*v^150 - 594819*q^20*v^150 - 
 q^21*v^150 - 4487683507210344070486951990816053652388044545901653432*v^151 - 
 293273042634145940808829773098024208806427370208948472*q*v^151 - 
 9242013445013912137381822259552018971416454039523364*q^2*v^151 - 
 198173806960557190686379132388694605683176409090488*q^3*v^151 - 
 3344537214107639622861226038118411706272600415052*q^4*v^151 - 
 47029027094309069246792691808993405141281106992*q^5*v^151 - 
 558224018695205032646285741701709028541170360*q^6*v^151 - 
 5568674845131603233602662384741480362397216*q^7*v^151 - 
 46184633197084966395856444460209166899338*q^8*v^151 - 
 313986908179456746636107639038498415712*q^9*v^151 - 
 1720190268971248819546404652752995670*q^10*v^151 - 
 7439622231030219951499682865125856*q^11*v^151 - 
 24769622505740639298679418033763*q^12*v^151 - 
 61532998288645882119038430120*q^13*v^151 - 109606146859912416743063682*q^14*
  v^151 - 132870063836993273971560*q^15*v^151 - 
 102081929071994942094*q^16*v^151 - 44860541651303976*q^17*v^151 - 
 9613170055908*q^18*v^151 - 758132352*q^19*v^151 - 11691*q^20*v^151 - 
 1823852028913534200971599557726823387032661574805834552*v^152 - 
 109787344036282931707833081016881872976542390943165528*q*v^152 - 
 3206165762989720496247402184921766702284063564141512*q^2*v^152 - 
 64160434777774315082763144043414678632868352918034*q^3*v^152 - 
 1014977277818848013049305986616755048137097645056*q^4*v^152 - 
 13383473376791857649524822022057431292182487184*q^5*v^152 - 
 148625146420822930689075280398653278747002636*q^6*v^152 - 
 1381909900115620484115246876018131339379228*q^7*v^152 - 
 10631995694455861414756272915597836252394*q^8*v^152 - 
 66674576937522361074433190390979162774*q^9*v^152 - 
 334671803731828078614983126408165856*q^10*v^152 - 
 1315334135992638646892261401816365*q^11*v^152 - 
 3939860767793221572755424347277*q^12*v^152 - 8694838400312050380453426858*
  q^13*v^152 - 13536377879041574737553628*q^14*v^152 - 
 14032925003427632630586*q^15*v^152 - 8942685362347882842*q^16*v^152 - 
 3114095848631280*q^17*v^152 - 490215726756*q^18*v^152 - 
 24452361*q^19*v^152 - 153*q^20*v^152 - 
 724389664841205719216811648147020697861876499134480216*v^153 - 
 40137639989531411079674063334459286797334756308323088*q*v^153 - 
 1085898563917270083611565323106788267444242932074120*q^2*v^153 - 
 20275990604235014542190992230944145137093179051704*q^3*v^153 - 
 300501878577315157435054022591671573058791662072*q^4*v^153 - 
 3712211169133152440963189881055149454183868712*q^5*v^153 - 
 38519251348419556375872330749735610233627820*q^6*v^153 - 
 333293703894489212794142876820820933081632*q^7*v^153 - 
 2374338579575746147630101450370194764018*q^8*v^153 - 
 13704391210960100442728521398153218916*q^9*v^153 - 
 62858160445939799258454250076848008*q^10*v^153 - 
 223779379451513083741769139633892*q^11*v^153 - 
 600622726747775966390743135245*q^12*v^153 - 1171551684491318788558829244*
  q^13*v^153 - 1583474107043936854750116*q^14*v^153 - 
 1391017396328269986360*q^15*v^153 - 725574658467575922*q^16*v^153 - 
 196061118330504*q^17*v^153 - 21828816540*q^18*v^153 - 629892*q^19*v^153 - 
 q^20*v^153 - 281112742913078853753449290953447670594295140254339144*v^154 - 
 14327687102979758443237992529487220298681557244425768*q*v^154 - 
 358987357605787467727344730608504706111800947302110*q^2*v^154 - 
 6252817170601920230135648520080624663127243749244*q^3*v^154 - 
 86767969955658238650631725257709837108258587232*q^4*v^154 - 
 1003161043264076668096634677931474078086615728*q^5*v^154 - 
 9712734728814654466243064970207003709068612*q^6*v^154 - 
 78078341051193582573147082255387229499816*q^7*v^154 - 
 514008392619663124352466311275698491298*q^8*v^154 - 
 2724204186075299184689729826633602850*q^9*v^154 - 
 11385624028600083801943420755101991*q^10*v^154 - 
 36589204674820608191873921248002*q^11*v^154 - 
 87617513476179252006385063806*q^12*v^154 - 150215280496583289588437310*q^13*
  v^154 - 174968838847273580643870*q^14*v^154 - 
 128909985159038590188*q^15*v^154 - 54202829197197816*q^16*v^154 - 
 11083817236176*q^17*v^154 - 831489435*q^18*v^154 - 12150*q^19*v^154 - 
 106566373619655120788329627833388287746219787510725304*v^155 - 
 4992585731695742785025041209525919844493895486309896*q*v^155 - 
 115811726036753359981731070211219034085318176729882*q^2*v^155 - 
 1881156682100394885902517452165762112277846070160*q^3*v^155 - 
 24424942584426215194249366806090957304588096200*q^4*v^155 - 
 263988358284918567837600804953127674726863560*q^5*v^155 - 
 2381481592481466807215696403302492624129004*q^6*v^155 - 
 17754637195710216817157523456372580624896*q^7*v^155 - 
 107787429093664505464296758172548673930*q^8*v^155 - 
 523246102519022398741766887419580800*q^9*v^155 - 
 1986672212569798519976765991047289*q^10*v^155 - 
 5741728937272930678131213280692*q^11*v^155 - 12209493452992533318992116518*
  q^12*v^155 - 18286800200155866694520160*q^13*v^155 - 
 18205977192412397138514*q^14*v^155 - 11119409337750610608*q^15*v^155 - 
 3702279203622792*q^16*v^155 - 555702176376*q^17*v^155 - 
 26342037*q^18*v^155 - 156*q^19*v^155 - 
 39454097035288761920699650293557595541169424841988760*v^156 - 
 1697835606965989006248780578523368738070319452165362*q*v^156 - 
 36450211920515914063204679249236334659952072596404*q^2*v^156 - 
 551947309149294796524197356211437103207806104378*q^3*v^156 - 
 6700378325513291950293688953111795550759109968*q^4*v^156 - 
 67618469344093846184759632420845315165258252*q^5*v^156 - 
 567473455766460104222919236231434120717968*q^6*v^156 - 
 3916304755580744352707477161923035982050*q^7*v^156 - 
 21876959847631345395760132308516719442*q^8*v^156 - 
 97015011397951292965745835578547381*q^9*v^156 - 
 333546987616622470216090162895170*q^10*v^156 - 
 863475266381408649888880797843*q^11*v^156 - 1622197525939025842520803350*
  q^12*v^156 - 2108380623585186992530278*q^13*v^156 - 
 1777747351805385230100*q^14*v^156 - 888183146059169370*q^15*v^156 - 
 229312570039032*q^16*v^156 - 24323284845*q^17*v^156 - 666342*q^18*v^156 - 
 q^19*v^156 - 14262385858729700612684499853298568741683546629967736*v^157 - 
 563347839336350725605661532155541657017108412182980*q*v^157 - 
 11189372705117266615262957574975372340835492115300*q^2*v^157 - 
 157889077178086349866702097413747965759292905888*q^3*v^157 - 
 1790504444860527490452499443501385187843927040*q^4*v^157 - 
 16849632544839441346720971740599853714411640*q^5*v^157 - 
 131332744430109792353649267690815601896832*q^6*v^157 - 
 837361759919196218897697355045265764248*q^7*v^157 - 
 4293936775534869627526646062815320658*q^8*v^157 - 
 17345638354093668601434885130151130*q^9*v^157 - 
 53814390967879349375375944213662*q^10*v^157 - 
 124245993781412077190033029968*q^11*v^157 - 205075681095082104632523006*q^12*
  v^157 - 229586770424495568817620*q^13*v^157 - 
 162268213172290418988*q^14*v^157 - 65309666808066192*q^15*v^157 - 
 12750923765304*q^16*v^157 - 910515546*q^17*v^157 - 12618*q^18*v^157 - 
 5032816261984436193513727594987035216272935482770790*v^158 - 
 182327942077666107488180819473382255821392206054046*q*v^158 - 
 3349241705872659520610310376633429897908656478174*q^2*v^158 - 
 44018660389356672675539279306763494057648860788*q^3*v^158 - 
 465874370000484000860481599863205658343331460*q^4*v^158 - 
 4082491830309487266901462443863376191788356*q^5*v^158 - 
 29501977903199152920060377875215862360278*q^6*v^158 - 
 173417017379633354869799930519081974992*q^7*v^158 - 
 814290428804016440569510865181475359*q^8*v^158 - 
 2987312937033521951148585968257443*q^9*v^158 - 
 8332154693736718309092359084493*q^10*v^158 - 17076086027508100831247376576*
  q^11*v^158 - 24611942070831237511830426*q^12*v^158 - 
 23539219247828236017438*q^13*v^158 - 13783958775928118718*q^14*v^158 - 
 4390216913739888*q^15*v^158 - 628672030911*q^16*v^158 - 
 28341063*q^17*v^158 - 159*q^18*v^158 - 
 1733141482053508761527370866538532171605522019250318*v^159 - 
 57544568309550676082531699365552499345463264478584*q*v^159 - 
 977218349111790555895221648883188532243243680354*q^2*v^159 - 
 11956106638752736768531380817349084055811723672*q^3*v^159 - 
 117970786598532712201262977527377955430099164*q^4*v^159 - 
 961217588859399645333034029187163866932888*q^5*v^159 - 
 6428139797907769516686357114314690237138*q^6*v^159 - 
 34758591473501005267369262476111937376*q^7*v^159 - 
 149051843308536733028716969110818955*q^8*v^159 - 
 494990137435010904042371284446940*q^9*v^159 - 
 1236213244479291612168520728123*q^10*v^159 - 2237424569041675441873714344*
  q^11*v^159 - 2797140934855891424039538*q^12*v^159 - 
 2264551991322251675880*q^13*v^159 - 1084112146483367946*q^14*v^159 - 
 267565341334944*q^15*v^159 - 27054831483*q^16*v^159 - 704196*q^17*v^159 - 
 q^18*v^159 - 582291636768546282105707127063651528579319201576590*v^160 - 
 17705277366871167215597673438037677228124269103230*q*v^160 - 
 277844796581595932460425308607303484992818165548*q^2*v^160 - 
 3162553217553840929082607574531801339150303808*q^3*v^160 - 
 29058593377974353648725530490508602356577308*q^4*v^160 - 
 219794560392555562627610438971109899145778*q^5*v^160 - 
 1357574620879755122935261411891292507208*q^6*v^160 - 
 6736784459508353709896009241348889020*q^7*v^160 - 
 26307567921506360238100963970815779*q^8*v^160 - 
 78810852956823610549037176370769*q^9*v^160 - 175474251637019079085387699272*
  q^10*v^160 - 278911507298583360138304284*q^11*v^160 - 
 300204428167900352551014*q^12*v^160 - 203620089500074728270*q^13*v^160 - 
 78480317549285856*q^14*v^160 - 14636939858037*q^15*v^160 - 
 995538735*q^16*v^160 - 13095*q^17*v^160 - 
 190811385027325164774242497564314176850514608522102*v^161 - 
 5309024525754910535397845811516981036590041346700*q*v^161 - 
 76953946102657615723732237637141836755396780324*q^2*v^161 - 
 814322093731458039599510973005706827522720736*q^3*v^161 - 
 6958859268153346281823076525591311477702428*q^4*v^161 - 
 48779024139742527787702041283470012990612*q^5*v^161 - 
 277687205487041501492282211931673227296*q^6*v^161 - 
 1261442989213722840602026045674158040*q^7*v^161 - 
 4472282379515830107603519995588799*q^8*v^161 - 
 12040794250427855524939539952158*q^9*v^161 - 23788359720158990230442097504*
  q^10*v^161 - 33003364875009937208492688*q^11*v^161 - 
 30332875221793166783166*q^12*v^161 - 17036295215378222340*q^13*v^161 - 
 5192912937744720*q^14*v^161 - 709836525360*q^15*v^161 - 
 30453651*q^16*v^161 - 162*q^17*v^161 - 
 60966685389317207146489294179543422589537352560282*v^162 - 
 1550957046864945482626203914010619381177930149618*q*v^162 - 
 20754897635912264929074705991701111855653566288*q^2*v^162 - 
 204017684556403537576712890511100707866208412*q^3*v^162 - 
 1619271804181081702920645667517168541103854*q^4*v^162 - 
 10499678825578011691175412423866487290654*q^5*v^162 - 
 54968162870337670810460638465489941852*q^6*v^162 - 
 227974191921121054797001356240103872*q^7*v^162 - 
 731422600571770941068519182384487*q^8*v^162 - 
 1762635985538254508448483198531*q^9*v^162 - 3074159090101941128731131036*
  q^10*v^162 - 3697754219345069260466484*q^11*v^162 - 
 2875412259822444855834*q^12*v^162 - 1319553099131225514*q^13*v^162 - 
 311476160909055*q^14*v^162 - 30041447688*q^15*v^162 - 743481*q^16*v^162 - 
 q^17*v^162 - 18987434439194473056459838870615475220249042102018*v^163 - 
 441275692779448637914909588619086248026752229376*q*v^163 - 
 5448845239332701458718990824874883188420918760*q^2*v^163 - 
 49709863199398344104986731190501369432373520*q^3*v^163 - 
 365897774508732129140379852184444357752678*q^4*v^163 - 
 2190453377774240738259704967322267341360*q^5*v^163 - 
 10521008840417120599623888480711835644*q^6*v^163 - 
 39724374774169436642824682745398160*q^7*v^163 - 
 114933226847765825200970365242939*q^8*v^163 - 
 246839329795685222249100857304*q^9*v^163 - 377921601880410791391881580*q^10*
  v^163 - 391203053832822356464128*q^11*v^163 - 
 254728975146209046666*q^12*v^163 - 94059056362520016*q^13*v^163 - 
 16766449434117*q^14*v^163 - 1086899688*q^15*v^163 - 13581*q^16*v^163 - 
 5762080908374805430563278533970861030970747698274*v^164 - 
 122233383994200292723410824368903440234304488636*q*v^164 - 
 1391890028371961813466574799527489887072695532*q^2*v^164 - 
 11773259838058061866771624030840197669570336*q^3*v^164 - 
 80238442787765191622945097958566191577270*q^4*v^164 - 
 442564624698771906044360147748754482228*q^5*v^164 - 
 1945352223622459293621723324620439120*q^6*v^164 - 
 6666545858007862252172373681370884*q^7*v^164 - 
 17328701441198852430666342690087*q^8*v^164 - 33010836924019124286891239832*
  q^9*v^164 - 44096627531068769124746460*q^10*v^164 - 
 38959112001248716230108*q^11*v^164 - 20994954512771896938*q^12*v^164 - 
 6127341420471885*q^13*v^164 - 799960868424*q^14*v^164 - 
 32684094*q^15*v^164 - 165*q^16*v^164 - 
 1703250383185037794835747595188213740210180820106*v^165 - 
 32951515127275385218913900528766741691899048448*q*v^165 - 
 345806286404072974739920363247958308901541764*q^2*v^165 - 
 2708894485368817862295293247041927858839464*q^3*v^165 - 
 17064581312217800887842369663441411873086*q^4*v^165 - 
 86527351120450772134510190904290423784*q^5*v^165 - 
 347145696194950822194189935885259744*q^6*v^165 - 
 1076221843428417471555866299460840*q^7*v^165 - 
 2503153913380901302437076597179*q^8*v^165 - 4207923891730862323601450040*q^9*
  v^165 - 4871363380764805654645548*q^10*v^165 - 
 3639599185260834714288*q^11*v^165 - 1601730268218785562*q^12*v^165 - 
 361775509211406*q^13*v^165 - 33302146752*q^14*v^165 - 784224*q^15*v^165 - 
 q^16*v^165 - 490233282532481166701309784283585786401091932324*v^166 - 
 8641596018317329420505978285706293558782133316*q*v^166 - 
 83519334470758287934603110785485568181107616*q^2*v^166 - 
 605166862998108280256508866653430298015912*q^3*v^166 - 
 3517135550991223881748252009496211250260*q^4*v^166 - 
 16356545003432714888804797753362075060*q^5*v^166 - 
 59723825478167196048503287514763612*q^6*v^166 - 
 166919289497537121477085968644508*q^7*v^166 - 
 345871835993054651953726244520*q^8*v^166 - 510211484254940031418070196*q^9*
  v^166 - 508080389833893462954588*q^10*v^166 - 
 317713838684521260096*q^11*v^166 - 112441080623935671*q^12*v^166 - 
 19166332039389*q^13*v^166 - 1184951970*q^14*v^166 - 14076*q^15*v^166 - 
 137335636444961167022029447021665698001885220548*v^167 - 
 2203755402725773832526566770765228489856266536*q*v^167 - 
 19599856291160859737422404583533349332555312*q^2*v^167 - 
 131182574089499920590253589863598494996776*q^3*v^167 - 
 701994506485149186853313713998393694044*q^4*v^167 - 
 2986721917033262160818439340183206432*q^5*v^167 - 
 9895190960621505916509574905753636*q^6*v^167 - 
 24838159462694213294555751590352*q^7*v^167 - 45634608286555654593178233912*
  q^8*v^167 - 58710717662718418968610800*q^9*v^167 - 
 49877909556955859836692*q^10*v^167 - 25800145317428221008*q^11*v^167 - 
 7212667948106103*q^12*v^167 - 899867308680*q^13*v^167 - 
 35036766*q^14*v^167 - 168*q^15*v^167 - 
 37431936957495616947479580643082808605820397540*v^168 - 
 546249917492721240770556633277120476883403076*q*v^168 - 
 4466856034582665404705721646080029266857816*q^2*v^168 - 
 27574531381448426360767697466799098077570*q^3*v^168 - 
 135575038691745472582237048022707793820*q^4*v^168 - 
 526308856057009809935944601784137796*q^5*v^168 - 
 1576977601148413273012227055689020*q^6*v^168 - 
 3540769111612986735538817682666*q^7*v^168 - 5738558324985466377249771228*q^8*
  v^168 - 6395604549809641227234948*q^9*v^168 - 
 4592740701312708840480*q^10*v^168 - 1939053510090592431*q^11*v^168 - 
 419274505329573*q^12*v^168 - 36857002662*q^13*v^168 - 826452*q^14*v^168 - 
 q^15*v^168 - 9921865678923037842832427262814180663887884532*v^169 - 
 131545126808853870848198862439723056241816152*q*v^169 - 
 988076712566517300968339441444344246582848*q^2*v^169 - 
 5616499952588662859093553777196556847816*q^3*v^169 - 
 25313679523893971178619716371127817716*q^4*v^169 - 
 89408422252154068835187909744107640*q^5*v^169 - 
 241433562316655736914246602496244*q^6*v^169 - 
 482775636877062923522873480472*q^7*v^169 - 686343636140730689345301396*q^8*
  v^169 - 657714118487755789937448*q^9*v^169 - 
 395114274636777661392*q^10*v^169 - 134079084468253980*q^11*v^169 - 
 21865933965429*q^12*v^169 - 1290062268*q^13*v^169 - 14580*q^14*v^169 - 
 2556466573998653797077643869043872238863124668*v^170 - 
 30760871952737396371717149403134334790271132*q*v^170 - 
 212011450620562016138260191712847966153694*q^2*v^170 - 
 1107704696828839811797248875437414630740*q^3*v^170 - 
 4565248172702476116106653963812142540*q^4*v^170 - 
 14626015041049400907743676154989912*q^5*v^170 - 
 35460447988317138045342987878286*q^6*v^170 - 62850281545878513184816647516*
  q^7*v^170 - 77897531256316750204145028*q^8*v^170 - 
 63656131660356605218308*q^9*v^170 - 31617305847699684885*q^10*v^170 - 
 8470491464094822*q^11*v^170 - 1010438316666*q^12*v^170 - 
 37516122*q^13*v^170 - 171*q^14*v^170 - 
 639994316096484808537814232678126294138798396*v^171 - 
 6981287404421389400497517785536761239995624*q*v^171 - 
 44099222010331123417484454146526775401986*q^2*v^171 - 
 211366794743508492567491903252982275136*q^3*v^171 - 
 794483654160197387293531217780826468*q^4*v^171 - 
 2301266823917545084239878269722056*q^5*v^171 - 
 4989094411184457401591836768842*q^6*v^171 - 7797589120594823558887361928*q^7*
  v^171 - 8368746902769757173392028*q^8*v^171 - 
 5778083525209039340400*q^9*v^171 - 2341290763495352643*q^10*v^171 - 
 484872307225860*q^11*v^171 - 40727189466*q^12*v^171 - 870192*q^13*v^171 - 
 q^14*v^171 - 155590791609588112275899784589920332507002956*v^172 - 
 1536895282435425536005960649828985254295762*q*v^172 - 
 8886074252375938179817129336829781294132*q^2*v^172 - 
 38988386362965640918076459565455521530*q^3*v^172 - 
 133280404022758815482812396992663984*q^4*v^172 - 
 347813765062396548874695089466066*q^5*v^172 - 
 671326352866009827257969549844*q^6*v^172 - 920036223140933686725617778*q^7*
  v^172 - 848682513371032522581780*q^8*v^172 - 
 489966192179588260575*q^9*v^172 - 159490558860538446*q^10*v^172 - 
 24897248915427*q^11*v^172 - 1402610634*q^12*v^172 - 15093*q^13*v^172 - 
 36714219838591951100154214012599520912785420*v^173 - 
 327996415720980080753041719047803418918628*q*v^173 - 
 1733328303517564336477032898588186753476*q^2*v^173 - 
 6945862327582067337598317803987958528*q^3*v^173 - 
 21529122697155699000072661216039080*q^4*v^173 - 
 50427624300280551316503948437244*q^5*v^173 - 86243039374675909983769133460*
  q^6*v^173 - 103003771597151592372377040*q^7*v^173 - 
 80990382232722679671420*q^8*v^173 - 38641178138181345702*q^9*v^173 - 
 9925108385772402*q^10*v^173 - 1132619885064*q^11*v^173 - 
 40126698*q^12*v^173 - 174*q^13*v^173 - 
 8403993557639706541335084470605373296283262*v^174 - 
 67816945964460129525345994275935316908318*q*v^174 - 
 327044296626029630744241316928334560166*q^2*v^174 - 
 1193959369594355260664440750044661500*q^3*v^174 - 
 3344632993300996516510470318379694*q^4*v^174 - 
 7003064074018417928265933222186*q^5*v^174 - 10557697138003071305160663198*
  q^6*v^174 - 10914794425013773522194408*q^7*v^174 - 
 7247982101657569600413*q^8*v^174 - 2819762440076923989*q^9*v^174 - 
 559564053972141*q^10*v^174 - 44935021368*q^11*v^174 - 915471*q^12*v^174 - 
 q^13*v^174 - 1865018055461057217775588856994301454302374*v^175 - 
 13575713069390964287167263383627105104992*q*v^175 - 
 59638534547476030056296351597099726298*q^2*v^175 - 
 197822848097193924081375939409750368*q^3*v^175 - 
 499088925841450231496794143848166*q^4*v^175 - 
 930054699603177864215665253112*q^5*v^175 - 1229047497026055407749751442*q^6*
  v^175 - 1091653659300628272802176*q^7*v^175 - 
 605889726592143452985*q^8*v^175 - 189265884017855436*q^9*v^175 - 
 28295108570619*q^10*v^175 - 1522990728*q^11*v^175 - 15615*q^12*v^175 - 
 401011468951190251218307449884982243856470*v^176 - 
 2629266410692192729889150046809231037030*q*v^176 - 
 10501628213828133276829418874675764196*q^2*v^176 - 
 31557763088201929297864473426067680*q^3*v^176 - 
 71436069048385627810624472965578*q^4*v^176 - 117916071883722776256610375710*
  q^5*v^176 - 135748152535198076987734080*q^6*v^176 - 
 102734328508916447609559*q^7*v^176 - 47100465458379384813*q^8*v^176 - 
 11603800547688825*q^9*v^176 - 1267424949168*q^10*v^176 - 
 42873111*q^11*v^176 - 177*q^12*v^176 - 
 83487589851302710019583342429648762232862*v^177 - 
 492295518920757011474371655030898734076*q*v^177 - 
 1783951390535917840076087528004912780*q^2*v^177 - 
 4841314667749894053076342074304928*q^3*v^177 - 
 9793159980258966490387724246346*q^4*v^177 - 14244835466639860426226965860*
  q^5*v^177 - 14189755282389105888771696*q^6*v^177 - 
 9065651280515138863200*q^7*v^177 - 3387560092130132745*q^8*v^177 - 
 644449379683998*q^9*v^177 - 49503993552*q^10*v^177 - 962316*q^11*v^177 - 
 q^12*v^177 - 16818087152192264256815137471252728912210*v^178 - 
 89040195786881407779999040887918246186*q*v^178 - 
 292054458626267958626707802209191120*q^2*v^178 - 
 713335380206157105771082079190708*q^3*v^178 - 
 1283797079318673614348422059330*q^4*v^178 - 1636291684061220375548018730*q^5*
  v^178 - 1399856639274803734189893*q^6*v^178 - 
 747191122942965208812*q^7*v^178 - 224077285660919967*q^8*v^178 - 
 32097383418123*q^9*v^178 - 1651610061*q^10*v^178 - 16146*q^11*v^178 - 
 3275675080508463501827684122001468443530*v^179 - 
 15543204669069014729835962440619041944*q*v^179 - 
 46028248694254621499675910781460256*q^2*v^179 - 
 100809381235604251729830865548984*q^3*v^179 - 
 160650111590995045732237168650*q^4*v^179 - 178317402316013876638178664*q^5*
  v^179 - 129931282124909367785487*q^6*v^179 - 
 57263145734257855704*q^7*v^179 - 13537148686740819*q^8*v^179 - 
 1415936929824*q^9*v^179 - 45760059*q^10*v^179 - 180*q^11*v^179 - 
 616388978312091104071748511909494838234*v^180 - 
 2616302661482696103688931206619802696*q*v^180 - 
 6975167634321824569583295031953500*q^2*v^180 - 
 13643969772947651333514642775116*q^3*v^180 - 19153675799287378182091057122*
  q^4*v^180 - 18389324335944957322209123*q^5*v^180 - 
 11307224641397149994556*q^6*v^180 - 4059791949104856438*q^7*v^180 - 
 740741529938367*q^8*v^180 - 54458823735*q^9*v^180 - 1010754*q^10*v^180 - 
 q^11*v^180 - 111963788386253003774791953980438071698*v^181 - 
 424226625830628535390166166877183224*q*v^181 - 
 1015091304821824543504474645046484*q^2*v^181 - 
 1765695828856061477311138206072*q^3*v^181 - 2171241500316054908728359474*q^4*
  v^181 - 1789650443952739922306778*q^5*v^181 - 
 918980559908051134284*q^6*v^181 - 264688731721058832*q^7*v^181 - 
 36345194207595*q^8*v^181 - 1788890238*q^9*v^181 - 16686*q^10*v^181 - 
 19614824788695798163456756523595586752*v^182 - 
 66192362634140781409123353287233656*q*v^182 - 
 141671736313434705349948280552388*q^2*v^182 - 
 218106846268436009833569059616*q^3*v^182 - 233485223861168585500199769*q^4*
  v^182 - 163852954267231663203375*q^5*v^182 - 
 69442521575711568066*q^6*v^182 - 15759373276555488*q^7*v^182 - 
 1579313401029*q^8*v^182 - 48792321*q^9*v^182 - 183*q^10*v^182 - 
 3311046526231665057888430692535577088*v^183 - 
 9927045111380075775887866065643832*q*v^183 - 
 18934257155770529760504381550020*q^2*v^183 - 25667066500287762731017901256*
  q^3*v^183 - 23758266899977546705602105*q^4*v^183 - 
 14064166254728691276552*q^5*v^183 - 4853858144153821062*q^6*v^183 - 
 849777112561152*q^7*v^183 - 59825494449*q^8*v^183 - 1060812*q^9*v^183 - 
 q^10*v^183 - 537999590201806137068452212702035184*v^184 - 
 1429214020944933895255986883948296*q*v^184 - 2419389820153444122318930477336*
  q^2*v^184 - 2871673022783853384813213921*q^3*v^184 - 
 2281208846842377897014871*q^4*v^184 - 1127308122522329886882*q^5*v^184 - 
 311966851549079376*q^6*v^184 - 41083134410682*q^7*v^184 - 
 1935267201*q^8*v^184 - 17235*q^9*v^184 - 84055345981157076906376181611641504*
  v^185 - 197269197081307984355467840469280*q*v^185 - 
 295053798723287747849690427504*q^2*v^185 - 304758407231795586914625132*q^3*
  v^185 - 206045431390115490652263*q^4*v^185 - 
 84004095952341261252*q^5*v^185 - 18308704614223392*q^6*v^185 - 
 1758789884376*q^7*v^185 - 51974757*q^8*v^185 - 186*q^9*v^185 - 
 12612822550393407988626218981453984*v^186 - 26066168846122477339932699399696*
  q*v^186 - 34277686468459516387204167939*q^2*v^186 - 
 30601793754183696389749434*q^3*v^186 - 17446089720071311652790*q^4*v^186 - 
 5789758697625039414*q^5*v^186 - 973026515793126*q^6*v^186 - 
 65631296052*q^7*v^186 - 1112517*q^8*v^186 - q^9*v^186 - 
 1815439590712814216396912817743952*v^187 - 3292062589123539793768168776072*q*
  v^187 - 3785615345093837462815231485*q^2*v^187 - 
 2899339525187221823903916*q^3*v^187 - 1379320377575933619270*q^4*v^187 - 
 366892965373238568*q^5*v^187 - 46359504063810*q^6*v^187 - 
 2091191472*q^7*v^187 - 17793*q^8*v^187 - 250317299841454149172008119849448*
  v^188 - 396723643547573909994525216477*q*v^188 - 
 396540378966803812654833738*q^2*v^188 - 258383413770647784283557*q^3*v^188 - 
 101373371026317179838*q^4*v^188 - 21227784161409234*q^5*v^188 - 
 1955683772532*q^6*v^188 - 55312308*q^7*v^188 - 189*q^8*v^188 - 
 33014862213501996774324451568664*v^189 - 45532826819280826669658920722*q*
  v^189 - 39298290055458641377847982*q^2*v^189 - 
 21584037710004735413088*q^3*v^189 - 6890437567459977486*q^4*v^189 - 
 1112105027983548*q^5*v^189 - 71904870468*q^6*v^189 - 1165896*q^7*v^189 - 
 q^8*v^189 - 4158675198733783853152439363079*v^190 - 
 4966917733835697720288909987*q*v^190 - 3674398742628551421691851*q^2*v^190 - 
 1683439956776460983544*q^3*v^190 - 430576317316840518*q^4*v^190 - 
 52226555381406*q^5*v^190 - 2257128396*q^6*v^190 - 18360*q^7*v^190 - 
 499442333870895732329533299531*v^191 - 513801249724492376278835844*q*v^191 - 
 323130555500070054576141*q^2*v^191 - 122044664806456880664*q^3*v^191 - 
 24564099237048630*q^4*v^191 - 2171398383936*q^5*v^191 - 58809996*q^6*v^191 - 
 192*q^7*v^191 - 57080951883529919129707211643*v^192 - 
 50276664226233375059132055*q*v^192 - 26634111549427709477400*q^2*v^192 - 
 8182165946195259474*q^3*v^192 - 1268784694042878*q^4*v^192 - 
 78676255656*q^5*v^192 - 1220976*q^6*v^192 - q^7*v^192 - 
 6195646074271851104658875775*v^193 - 4640866045499182901050962*q*v^193 - 
 2049563025302631328296*q^2*v^193 - 504268600599079920*q^3*v^193 - 
 58740750532782*q^4*v^193 - 2433558384*q^5*v^193 - 18936*q^6*v^193 - 
 637232229090800027812853001*v^194 - 402857859700153294671321*q*v^194 - 
 146590732494772359462*q^2*v^194 - 28370453029457868*q^3*v^194 - 
 2407427150904*q^4*v^194 - 62472924*q^5*v^194 - 195*q^6*v^194 - 
 61951164812947534801333509*v^195 - 32773257460241675086800*q*v^195 - 
 9694956964649416530*q^2*v^195 - 1445006941291056*q^3*v^195 - 
 85976930808*q^4*v^195 - 1277784*q^5*v^195 - q^6*v^195 - 
 5677393055108965921337877*v^196 - 2488865176346347706634*q*v^196 - 
 589379525090234316*q^2*v^196 - 65963031942078*q^3*v^196 - 
 2620977156*q^4*v^196 - 19521*q^5*v^196 - 488951072349242022428769*v^197 - 
 175654898783697677076*q*v^197 - 32705463225434004*q^2*v^197 - 
 2665357943112*q^3*v^197 - 66306276*q^4*v^197 - 198*q^5*v^197 - 
 39437104332352317886398*v^198 - 11462290078624975374*q*v^198 - 
 1642895829515346*q^2*v^198 - 93839862276*q^3*v^198 - 1336347*q^4*v^198 - 
 q^5*v^198 - 2967423165792044415702*v^199 - 687468675328730568*q*v^199 - 
 73959102734022*q^2*v^199 - 2819895984*q^3*v^199 - 20115*q^4*v^199 - 
 207379410379753348134*v^200 - 37633366327336398*q*v^200 - 
 2946877500348*q^2*v^200 - 70315317*q^3*v^200 - 201*q^4*v^200 - 
 13392240819016857774*v^201 - 1864754441354076*q*v^201 - 
 102299550084*q^2*v^201 - 1396692*q^3*v^201 - q^4*v^201 - 
 794467312447842810*v^202 - 82799381162034*q*v^202 - 3030841935*q^2*v^202 - 
 20718*q^3*v^202 - 42995060010545490*v^203 - 3253771156680*q*v^203 - 
 74505393*q^2*v^203 - 204*q^3*v^203 - 2105172259748394*v^204 - 
 111392029269*q*v^204 - 1458846*q^2*v^204 - q^3*v^204 - 
 92327124227202*v^205 - 3254357898*q*v^205 - 21330*q^2*v^205 - 
 3582278060751*v^206 - 78881931*q*v^206 - 207*q^2*v^206 - 
 121045553523*v^207 - 1522836*q*v^207 - q^2*v^207 - 3489423651*v^208 - 
 21951*q*v^208 - 83435319*v^209 - 210*q*v^209 - 1588617*v^210 - q*v^210 - 
  22581*v^211 - 213*v^212 - v^213;

